Further investigations into the graph theory of $\phi^4$-periods and the $c_2$ invariant

A Feynman period is a particular residue of a scalar Feynman integral which is both physically and number theoretically interesting. Two ways in which the graph theory of the underlying Feynman graph can illuminate the Feynman period are via graph operations which are period invariant and other graph quantities which predict aspects of the Feynman period, one notable example is known as the $c_2$ invariant. We give results and computations in both these directions, proving a new period identity and computing its consequences up to 11 loops in $\phi^4$-theory, proving a $c_2$ invariant identity, and giving the results of a computational investigation of $c_2$ invariants at 11 loops.

==> anc/c2_11loops.txt <==
*******************************
-c_2(G) calculations at 11 loops up to p = 13 
 
Computed for :
"Further investigations into the graph theory of 
\phi^4-periods and the c_2 invariant" by
S. Hu, O. Schnetz, J. Shaw, K. Yeats

Compiled on August 19 2018. 
Last Updated on Dec 14 2018.

FORMAT - [Graph #],[-c_2(G)]

The graph numbering is in the same convention as "Quantum periods : 
A census of \phi^4-transcendentals" by O. Schnetz. 

Results up to the highest prime computed are shown, sometimes
for p = 7 and other times up to p = 13. 
*******************************
[11,6957],[0, 2, 1, 6, 10, 1]
[11,6958],[0, 1, 4, 4, 5, 0]
[11,6959],[0, 1, 1, 1, 1, 1]
[11,6960],[0, 0, 2, 1, 10, 4]
[11,6961],[0, 2, 2, 5, 6, 4]
[11,6962],[0, 1, 1, 1, 1, 1]
[11,6963],[0, 0, 1, 2, 8]
[11,6964],[1, 0, 3, 4, 7, 6]
[11,6965],[1, 0, 3, 4, 7, 6]
[11,6966],[0, 0, 1, 2, 8, 1]
[11,6967],[0, 0, 2, 2, 3, 10]
[11,6968],[0, 2, 0, 6, 3, 9]
[11,6969],[1, 1, 3, 6, 2, 3]
[11,6970],[1, 2, 3, 2, 7]
[11,6971],[1, 2, 4, 0, 2]
[11,6972],[0, 1, 3, 4, 8, 4]
[11,6973],[1, 0, 1, 2, 8, 5]
[11,6974],[0, 0, 2, 6, 5, 3]
[11,6975],[0, 0, 3, 1, 4]
[11,6976],[0, 0, 3, 1, 4, 9]
[11,6977],[0, 1, 3, 4, 8, 4]
[11,6978],[1, 0, 1, 2, 8, 5]
[11,6979],[0, 2, 0, 6, 3, 6]
[11,6980],[0, 2, 2, 2, 6, 5]
[11,6981],[0, 1, 1, 3, 2, 11]
[11,6982],[0, 0, 4, 1, 1, 11]
[11,6983],[1, 0, 4, 5, 4]
[11,6984],[1, 1, 2, 4, 9, 7]
[11,6985],[1, 0, 1, 0, 4]
[11,6986],[0, 2, 2, 4, 1]
[11,6987],[0, 0, 2, 1, 7]
[11,6988],[1, 0, 1, 5, 4]
[11,6989],[1, 0, 0, 1, 9, 7]
[11,6990],[0, 0, 1, 5, 6, 5]
[11,6991],[0, 1, 1, 1, 1, 1]
[11,6992],[0, 1, 4, 4, 5, 0]
[11,6993],[0, 0, 0, 2, 0, 4]
[11,6994],[1, 1, 2, 6, 7, 5]
[11,6995],[1, 1, 4, 4, 5, 1]
[11,6996],[1, 1, 4, 4, 5, 1]
[11,6997],[0, 0, 0, 2, 0, 4]
[11,6998],[1, 1, 3, 4, 2, 10]
[11,6999],[1, 1, 2, 6, 7, 5]
[11,7000],[0, 0, 2, 3, 1, 12]
[11,7001],[0, 0, 0, 4, 3, 8]
[11,7002],[0, 2, 3, 3, 0, 9]
[11,7003],[1, 1, 4, 4, 5, 1]
[11,7004],[1, 1, 4, 4, 5, 1]
[11,7005],[0, 2, 3, 2, 4]
[11,7006],[0, 1, 0, 5, 4, 4]
[11,7007],[0, 0, 0, 2, 0, 4]
[11,7008],[0, 1, 0, 5, 4, 4]
[11,7009],[0, 0, 0, 1, 3, 4]
[11,7010],[0, 1, 4, 6, 5, 11]
[11,7011],[0, 0, 1, 2, 6, 12]
[11,7012],[1, 1, 1, 1, 1, 8]
[11,7013],[1, 0, 3, 2, 10]
[11,7014],[1, 1, 1, 1, 1, 8]
[11,7015],[1, 0, 3, 2, 10, 2]
[11,7016],[0, 0, 1, 2, 6, 12]
[11,7017],[0, 0, 2, 0, 10, 5]
[11,7018],[0, 0, 1, 0, 0, 9]
[11,7019],[1, 1, 0, 6, 2, 9]
[11,7020],[0, 1, 2, 4, 4, 4]
[11,7021],[0, 0, 2, 5, 9]
[11,7022],[0, 1, 2, 0, 0, 9]
[11,7023],[0, 1, 0, 4, 5, 4]
[11,7024],[0, 1, 3, 3, 3, 12]
[11,7025],[0, 1, 4, 0, 6, 11]
[11,7026],[0, 0, 1, 2, 8, 1]
[11,7027],[1, 0, 3, 4, 7, 6]
[11,7028],[0, 1, 2, 0, 0]
[11,7029],[1, 1, 0, 6, 2, 9]
[11,7030],[0, 0, 2, 0, 10, 5]
[11,7031],[0, 0, 1, 0, 0, 9]
[11,7032],[0, 1, 2, 4, 4, 4]
[11,7033],[0, 0, 2, 5, 9, 11]
[11,7034],[0, 1, 0, 4, 5, 4]
[11,7035],[0, 1, 3, 3, 3, 12]
[11,7036],[0, 1, 4, 0, 6, 11]
[11,7037],[1, 2, 3, 2, 7, 11]
[11,7038],[1, 1, 3, 6, 2, 3]
[11,7039],[1, 2, 4, 0, 2]
[11,7040],[0, 2, 0, 6, 3, 9]
[11,7041],[0, 1, 4, 3, 2, 9]
[11,7042],[1, 0, 4, 5, 4, 10]
[11,7043],[0, 1, 1, 2, 10, 9]
[11,7044],[0, 0, 1, 5, 1, 12]
[11,7045],[1, 1, 0, 2, 0, 3]
[11,7046],[0, 0, 1, 5, 1, 12]
[11,7047],[0, 0, 1, 5, 1, 12]
[11,7048],[0, 0, 1, 5, 1, 12]
[11,7049],[1, 1, 2, 4, 0, 12]
[11,7050],[1, 0, 4, 5, 4, 10]
[11,7051],[0, 1, 3, 2, 9, 1]
[11,7052],[1, 1, 2, 4, 0, 12]
[11,7053],[0, 1, 1, 2, 10, 9]
[11,7054],[0, 1, 3, 2, 9, 1]
[11,7055],[0, 1, 4, 3, 2, 9]
[11,7056],[0, 2, 3, 0, 1]
[11,7057],[0, 2, 1, 1, 8, 2]
[11,7058],[0, 2, 3, 0, 7, 5]
[11,7059],[1, 0, 0, 1, 9, 7]
[11,7060],[0, 2, 2, 2, 6, 5]
[11,7061],[0, 0, 4, 1, 1, 11]
[11,7062],[0, 0, 1, 5, 6, 5]
[11,7063],[1, 1, 2, 4, 9, 7]
[11,7064],[0, 1, 1, 3, 2, 11]
[11,7065],[0, 2, 0, 6, 3, 6]
[11,7066],[1, 0, 4, 5, 4, 8]
[11,7067],[1, 0, 1, 5, 4, 12]
[11,7068],[1, 0, 1, 0, 4, 8]
[11,7069],[0, 0, 2, 1, 7, 11]
[11,7070],[0, 2, 2, 4, 1, 3]
[11,7071],[0, 0, 2, 1, 10, 4]
[11,7072],[0, 2, 2, 5, 6, 4]
[11,7073],[0, 1, 1, 1, 1, 1]
[11,7074],[0, 2, 2, 5, 6, 4]
[11,7075],[0, 1, 2, 3, 0]
[11,7076],[0, 1, 3, 2, 4]
[11,7077],[0, 0, 1, 0, 0, 9]
[11,7078],[0, 1, 3, 3, 9, 10]
[11,7079],[0, 0, 1, 0, 0]
[11,7080],[0, 2, 0, 3, 6, 4]
[11,7081],[0, 2, 3, 6, 1]
[11,7082],[0, 1, 0, 6, 5, 9]
[11,7083],[0, 1, 4, 3, 6, 10]
[11,7084],[1, 2, 0, 5, 7]
[11,7085],[1, 2, 2, 2, 10]
[11,7086],[0, 0, 4, 5, 8]
[11,7087],[0, 0, 4, 6, 5]
[11,7088],[1, 0, 4, 6, 0, 10]
[11,7089],[0, 2, 0, 6, 3, 9]
[11,7090],[1, 2, 4, 0, 0, 6]
[11,7091],[0, 2, 0, 0, 9]
[11,7092],[0, 2, 3, 3, 0]
[11,7093],[1, 0, 2, 3, 5]
[11,7094],[1, 2, 0, 5, 2, 0]
[11,7095],[0, 0, 1, 1, 5, 3]
[11,7096],[0, 1, 4, 1, 10]
[11,7097],[0, 2, 4, 4, 8, 11]
[11,7098],[0, 1, 4, 1, 2]
[11,7099],[1, 2, 1, 3, 2, 4]
[11,7100],[0, 2, 3, 3, 6, 7]
[11,7101],[0, 1, 3, 5, 6]
[11,7102],[1, 1, 4, 5, 6]
[11,7103],[1, 1, 2, 4, 0, 12]
[11,7104],[0, 0, 0, 6, 8]
[11,7105],[0, 2, 4, 6, 2]
[11,7106],[0, 0, 4, 3, 2, 10]
[11,7107],[0, 2, 2, 2, 0, 9]
[11,7108],[0, 0, 1, 2, 8, 1]
[11,7109],[0, 0, 3, 5, 3, 11]
[11,7110],[0, 0, 3, 3, 3]
[11,7111],[1, 1, 0, 0, 10, 12]
[11,7112],[1, 1, 1, 1, 1, 8]
[11,7113],[1, 1, 0, 5, 0, 9]
[11,7114],[0, 0, 4, 0, 5, 1]
[11,7115],[1, 0, 4, 2, 7]
[11,7116],[1, 1, 0, 5, 0]
[11,7117],[1, 0, 2, 2, 4]
[11,7118],[0, 2, 0, 6, 8, 10]
[11,7119],[0, 0, 4, 5, 8, 2]
[11,7120],[1, 2, 3, 2, 7, 11]
[11,7121],[0, 0, 4, 1, 0]
[11,7122],[1, 0, 2, 0, 0]
[11,7123],[0, 0, 4, 2, 9, 11]
[11,7124],[0, 2, 4, 6, 0]
[11,7125],[0, 1, 4, 1, 4]
[11,7126],[0, 2, 4, 6, 4]
[11,7127],[1, 0, 0, 0, 9]
[11,7128],[1, 1, 0, 6, 2, 9]
[11,7129],[1, 2, 2, 3, 10]
[11,7130],[0, 1, 2, 3, 1]
[11,7131],[1, 1, 4, 1, 1, 10]
[11,7132],[1, 1, 2, 0, 10, 3]
[11,7133],[0, 2, 3, 6, 1, 0]
[11,7134],[1, 0, 0, 2, 2]
[11,7135],[1, 2, 2, 6, 5, 9]
[11,7136],[0, 0, 0, 5, 10]
[11,7137],[0, 0, 1, 5, 0]
[11,7138],[1, 2, 0, 4, 0, 8]
[11,7139],[0, 1, 2, 6, 2]
[11,7140],[0, 1, 0, 2, 2]
[11,7141],[1, 2, 3, 4, 1]
[11,7142],[1, 0, 3, 3, 10]
[11,7143],[0, 1, 2, 3, 7]
[11,7144],[0, 0, 0, 2, 0, 4]
[11,7145],[0, 1, 0, 0, 3, 0]
[11,7146],[0, 2, 3, 3, 0, 9]
[11,7147],[0, 1, 1, 1, 1, 1]
[11,7148],[0, 2, 3, 3, 0, 9]
[11,7149],[0, 1, 1, 1, 1, 1]
[11,7150],[0, 1, 0, 0, 3, 0]
[11,7151],[0, 2, 1, 6, 10, 1]
[11,7152],[0, 2, 3, 3, 0, 9]
[11,7153],[0, 2, 1, 6, 10, 1]
[11,7154],[0, 0, 3, 4, 10, 0]
[11,7155],[0, 0, 0, 2, 0, 4]
[11,7156],[0, 0, 3, 4, 10, 0]
[11,7157],[0, 2, 1, 6, 10, 1]
[11,7158],[0, 2, 3, 3, 0, 9]
[11,7159],[0, 1, 1, 3, 9, 6]
[11,7160],[1, 0, 4, 5, 4, 10]
[11,7161],[0, 0, 1, 5, 1, 12]
[11,7162],[0, 1, 1, 2, 10, 9]
[11,7163],[0, 0, 1, 5, 1, 12]
[11,7164],[0, 1, 1, 2, 10, 9]
[11,7165],[0, 1, 0, 6, 2, 6]
[11,7166],[1, 2, 4, 2, 3, 5]
[11,7167],[0, 0, 1, 5, 1, 12]
[11,7168],[0, 2, 3, 0, 4]
[11,7169],[0, 0, 0, 1, 0, 12]
[11,7170],[0, 0, 1, 5, 6, 5]
[11,7171],[0, 0, 1, 0, 0, 9]
[11,7172],[0, 2, 1, 2, 2, 7]
[11,7173],[0, 1, 2, 4, 4, 4]
[11,7174],[1, 2, 1, 3, 5, 4]
[11,7175],[0, 0, 1, 3, 0, 9]
[11,7176],[1, 0, 4, 1, 3, 4]
[11,7177],[1, 1, 0, 6, 2, 9]
[11,7178],[0, 2, 2, 0, 4, 7]
[11,7179],[1, 2, 1, 2, 1, 5]
[11,7180],[0, 0, 1, 2, 8, 1]
[11,7181],[1, 0, 1, 4, 8, 11]
[11,7182],[0, 0, 2, 5, 5]
[11,7183],[0, 1, 4, 1, 4, 0]
[11,7184],[0, 0, 1, 2, 6, 12]
[11,7185],[1, 1, 4, 6, 2]
[11,7186],[0, 1, 0, 5, 8, 0]
[11,7187],[1, 0, 1, 1, 6, 2]
[11,7188],[1, 2, 2, 2, 9]
[11,7189],[0, 1, 0, 4, 5]
[11,7190],[1, 1, 0, 6, 2, 9]
[11,7191],[0, 0, 2, 0, 10, 5]
[11,7192],[0, 2, 0, 0, 3, 2]
[11,7193],[0, 1, 2, 4, 4, 4]
[11,7194],[0, 0, 2, 1, 9, 8]
[11,7195],[0, 2, 2, 2, 6, 5]
[11,7196],[0, 2, 4, 4, 8, 11]
[11,7197],[0, 2, 3, 2, 5, 0]
[11,7198],[1, 1, 4, 6, 1, 11]
[11,7199],[0, 1, 4, 2, 9, 9]
[11,7200],[0, 0, 1, 2, 8, 1]
[11,7201],[0, 2, 3, 0, 8, 1]
[11,7202],[0, 0, 1, 5, 6, 5]
[11,7203],[0, 1, 4, 0, 1, 3]
[11,7204],[1, 2, 1, 4, 3, 1]
[11,7205],[1, 2, 2, 3, 10, 3]
[11,7206],[1, 1, 0, 6, 2, 9]
[11,7207],[1, 1, 1, 4, 8, 6]
[11,7208],[1, 2, 3, 4, 10, 0]
[11,7209],[1, 2, 1, 3, 5, 4]
[11,7210],[0, 2, 3, 0, 7, 5]
[11,7211],[1, 0, 4, 5, 4, 10]
[11,7212],[0, 2, 1, 5, 2, 7]
[11,7213],[0, 0, 1, 5, 6, 5]
[11,7214],[1, 2, 2, 4, 0]
[11,7215],[0, 1, 1, 2, 10, 9]
[11,7216],[1, 1, 0, 6, 2, 9]
[11,7217],[0, 2, 2, 2, 0, 9]
[11,7218],[1, 2, 1, 4, 3, 1]
[11,7219],[0, 1, 0, 2, 6, 9]
[11,7220],[1, 0, 1, 4, 8, 11]
[11,7221],[1, 0, 0, 1, 7, 0]
[11,7222],[0, 0, 4, 0, 3, 4]
[11,7223],[0, 0, 4, 2, 9, 11]
[11,7224],[1, 2, 0, 5, 7, 0]
[11,7225],[1, 1, 3, 6, 8, 6]
[11,7226],[1, 2, 0, 2, 6, 5]
[11,7227],[1, 1, 2, 0, 5, 5]
[11,7228],[0, 2, 4, 3, 8, 3]
[11,7229],[0, 1, 3, 2, 10, 8]
[11,7230],[0, 1, 2, 3, 4, 4]
[11,7231],[0, 2, 0, 0, 1, 8]
[11,7232],[1, 1, 2, 3, 0, 3]
[11,7233],[1, 2, 4, 6, 8, 7]
[11,7234],[1, 2, 3, 2, 6, 6]
[11,7235],[1, 2, 2, 1, 6, 5]
[11,7236],[0, 1, 3, 1, 0, 11]
[11,7237],[0, 1, 2, 4, 9]
[11,7238],[0, 1, 1, 0, 2, 4]
[11,7239],[1, 1, 2, 5, 2]
[11,7240],[1, 1, 2, 2, 0]
[11,7241],[0, 1, 2, 0, 6, 2]
[11,7242],[0, 2, 2, 4, 5, 8]
[11,7243],[1, 2, 1, 6, 1, 12]
[11,7244],[1, 2, 2, 4, 8, 3]
[11,7245],[1, 1, 4, 1, 7]
[11,7246],[0, 0, 0, 0, 6, 10]
[11,7247],[1, 0, 3, 2, 2, 12]
[11,7248],[1, 2, 1, 3, 9, 12]
[11,7249],[0, 2, 3, 5]
[11,7250],[1, 0, 0, 0, 9]
[11,7251],[0, 1, 2, 0, 6, 2]
[11,7252],[1, 2, 4, 1, 3, 2]
[11,7253],[1, 1, 4, 5, 5]
[11,7254],[0, 1, 0, 0, 9]
[11,7255],[1, 0, 4, 5, 8, 1]
[11,7256],[1, 2, 1, 2, 5]
[11,7257],[0, 0, 3, 4, 1]
[11,7258],[0, 0, 0, 1, 7, 1]
[11,7259],[0, 0, 3, 1, 3, 2]
[11,7260],[0, 2, 0, 1]
[11,7261],[1, 2, 3, 3, 3, 8]
[11,7262],[0, 2, 0, 6, 7, 3]
[11,7263],[0, 0, 4, 0, 0, 12]
[11,7264],[0, 1, 2, 1, 9]
[11,7265],[0, 1, 2, 3, 1]
[11,7266],[0, 2, 4, 5, 1, 5]
[11,7267],[0, 2, 4, 3, 8, 3]
[11,7268],[1, 1, 4, 6, 1, 11]
[11,7269],[0, 0, 0, 5, 9, 8]
[11,7270],[0, 1, 1, 6, 3, 3]
[11,7271],[1, 0, 4, 6, 2, 2]
[11,7272],[1, 2, 3, 2, 6]
[11,7273],[0, 2, 2, 1, 0, 12]
[11,7274],[1, 2, 2, 0, 0, 4]
[11,7275],[0, 1, 4, 1, 8, 4]
[11,7276],[0, 1, 2, 3, 8]
[11,7277],[0, 1, 0, 1, 10, 3]
[11,7278],[1, 0, 4, 5, 10]
[11,7279],[0, 2, 1, 5, 2]
[11,7280],[0, 1, 4, 5, 4, 0]
[11,7281],[1, 1, 0, 2, 0, 3]
[11,7282],[1, 1, 0, 4, 6]
[11,7283],[0, 2, 2, 2, 0]
[11,7284],[0, 0, 4, 5, 1]
[11,7285],[0, 1, 3, 2, 9, 1]
[11,7286],[0, 1, 0, 6, 1, 8]
[11,7287],[0, 2, 3, 6, 1]
[11,7288],[0, 2, 3, 0, 7, 5]
[11,7289],[1, 0, 4, 5, 4, 10]
[11,7290],[0, 0, 4, 6, 9, 8]
[11,7291],[1, 1, 0, 6, 2, 9]
[11,7292],[0, 1, 0, 6, 1]
[11,7293],[1, 1, 4, 6, 8, 4]
[11,7294],[1, 1, 3, 2, 1, 12]
[11,7295],[0, 0, 2, 6, 10, 0]
[11,7296],[1, 1, 0, 6, 8, 2]
[11,7297],[0, 1, 4, 0, 5]
[11,7298],[0, 0, 4, 0, 1]
[11,7299],[1, 0, 1, 5, 4]
[11,7300],[0, 2, 4, 6, 2, 1]
[11,7301],[0, 2, 3, 0, 7, 5]
[11,7302],[1, 1, 0, 6, 2, 9]
[11,7303],[0, 1, 1, 2, 10, 9]
[11,7304],[0, 1, 4, 5, 4, 0]
[11,7305],[0, 0, 1, 3, 6]
[11,7306],[1, 2, 0, 4, 3, 10]
[11,7307],[0, 1, 0, 1, 8, 6]
[11,7308],[1, 0, 3, 3, 1, 8]
[11,7309],[0, 0, 4, 1, 6, 8]
[11,7310],[0, 0, 2, 5, 10, 11]
[11,7311],[0, 2, 4, 0, 3, 3]
[11,7312],[0, 1, 0, 1, 7, 7]
[11,7313],[0, 2, 2, 3, 1]
[11,7314],[1, 1, 4, 1, 4]
[11,7315],[0, 1, 3, 3, 8, 10]
[11,7316],[0, 0, 1, 6, 4]
[11,7317],[1, 1, 4, 3, 4]
[11,7318],[1, 2, 2, 1, 7]
[11,7319],[1, 2, 0, 2, 10, 3]
[11,7320],[0, 2, 3, 3, 4, 10]
[11,7321],[1, 1, 3, 1, 3]
[11,7322],[0, 0, 2, 6, 10, 0]
[11,7323],[1, 0, 3, 1, 1]
[11,7324],[0, 2, 3, 2, 3]
[11,7325],[0, 0, 0, 1, 7, 1]
[11,7326],[1, 2, 3, 2, 2]
[11,7327],[0, 0, 0, 1, 3]
[11,7328],[0, 1, 1, 3, 6]
[11,7329],[1, 0, 1, 5, 9]
[11,7330],[0, 0, 2, 6, 6]
[11,7331],[0, 2, 4, 1, 1]
[11,7332],[1, 1, 4, 4, 10]
[11,7333],[0, 0, 1, 5, 6]
[11,7334],[0, 0, 3, 1, 4, 11]
[11,7335],[0, 0, 0, 1, 0, 12]
[11,7336],[0, 1, 1, 2, 6, 8]
[11,7337],[1, 0, 0, 1, 6]
[11,7338],[1, 2, 1, 2, 1, 5]
[11,7339],[0, 1, 1, 2, 2]
[11,7340],[0, 2, 1, 1, 5, 2]
[11,7341],[0, 1, 3, 1, 7, 1]
[11,7342],[1, 2, 1, 2, 1, 5]
[11,7343],[0, 1, 3, 2, 9, 1]
[11,7344],[0, 1, 2, 1, 9, 2]
[11,7345],[0, 0, 4, 6, 0, 10]
[11,7346],[0, 2, 3, 6, 8]
[11,7347],[0, 1, 3, 3, 8]
[11,7348],[0, 2, 1, 6, 5, 7]
[11,7349],[0, 0, 4, 5, 3]
[11,7350],[0, 2, 1, 4, 3]
[11,7351],[1, 2, 3, 1, 1]
[11,7352],[0, 2, 4, 0, 9]
[11,7353],[0, 0, 2, 3, 10]
[11,7354],[1, 0, 2, 6, 1]
[11,7355],[1, 2, 2, 0, 0, 4]
[11,7356],[0, 2, 4, 1, 1, 1]
[11,7357],[1, 0, 1, 0, 4, 8]
[11,7358],[1, 0, 2, 0, 2]
[11,7359],[1, 0, 3, 4, 2]
[11,7360],[1, 2, 2, 4, 0]
[11,7361],[0, 1, 0, 0, 2]
[11,7362],[1, 1, 1, 1]
[11,7363],[0, 0, 3, 2, 8]
[11,7364],[1, 0, 1, 5, 4, 6]
[11,7365],[0, 2, 1, 4, 5, 12]
[11,7366],[1, 2, 2, 0, 0, 4]
[11,7367],[0, 2, 4, 3, 8, 3]
[11,7368],[0, 2, 0, 6, 3]
[11,7369],[1, 1, 1, 1, 6, 3]
[11,7370],[0, 1, 4, 0, 9]
[11,7371],[0, 0, 0, 0, 5]
[11,7372],[0, 2, 0, 2, 10, 10]
[11,7373],[1, 1, 0, 3, 7, 3]
[11,7374],[0, 2, 3, 0]
[11,7375],[0, 1, 3, 2, 8]
[11,7376],[1, 2, 2, 1, 6]
[11,7377],[0, 0, 4, 1, 0]
[11,7378],[0, 2, 4, 3, 8]
[11,7379],[0, 2, 0, 6, 3, 9]
[11,7380],[0, 0, 1, 5, 6, 5]
[11,7381],[1, 0, 4, 0, 10]
[11,7382],[0, 1, 1, 0, 4]
[11,7383],[0, 0, 4, 5, 7, 11]
[11,7384],[1, 0, 4, 3, 9, 6]
[11,7385],[0, 2, 0, 0, 1, 5]
[11,7386],[0, 2, 3, 1, 1, 8]
[11,7387],[0, 1, 2, 3, 4, 6]
[11,7388],[1, 2, 3, 2, 7]
[11,7389],[1, 0, 3, 3, 8]
[11,7390],[1, 1, 1, 1, 1]
[11,7391],[1, 0, 3, 3, 8]
[11,7392],[0, 0, 0, 1, 3]
[11,7393],[0, 1, 3, 4, 8]
[11,7394],[0, 1, 1, 2, 10]
[11,7395],[0, 1, 3, 4, 8]
[11,7396],[1, 0, 3, 3, 8]
[11,7397],[0, 0, 0, 1, 3, 4]
[11,7398],[0, 0, 1, 2, 8, 1]
[11,7399],[0, 0, 4, 3, 1]
[11,7400],[0, 2, 4, 4, 1]
[11,7401],[0, 0, 1, 4, 7]
[11,7402],[0, 1, 1, 2, 10]
[11,7403],[1, 1, 1, 1, 1]
[11,7404],[0, 0, 0, 1, 3]
[11,7405],[0, 2, 4, 4, 1, 8]
[11,7406],[0, 0, 1, 4, 7]
[11,7407],[1, 2, 3, 2, 7, 11]
[11,7408],[0, 0, 0, 1, 3]
[11,7409],[0, 1, 2, 5, 4]
[11,7410],[0, 0, 4, 3, 1]
[11,7411],[1, 0, 3, 4, 7, 6]
[11,7412],[0, 0, 0, 1, 3, 4]
[11,7413],[0, 0, 1, 4, 7]
[11,7414],[1, 1, 0, 6, 5]
[11,7415],[0, 1, 2, 5, 4]
[11,7416],[1, 1, 0, 6, 5]
[11,7417],[0, 0, 1, 0, 0, 9]
[11,7418],[0, 0, 1, 0, 0, 9]
[11,7419],[0, 0, 4, 3, 1, 11]
[11,7420],[0, 1, 4, 0, 1, 3]
[11,7421],[0, 1, 4, 0, 1, 3]
[11,7422],[0, 1, 4, 0, 1, 3]
[11,7423],[0, 0, 1, 0, 0, 9]
[11,7424],[0, 1, 3, 2, 9, 1]
[11,7425],[0, 0, 1, 5, 6, 5]
[11,7426],[0, 0, 2, 6, 5, 3]
[11,7427],[0, 0, 4, 6, 10, 11]
[11,7428],[1, 2, 0, 5, 7, 0]
[11,7429],[0, 0, 3, 2, 1, 2]
[11,7430],[1, 2, 1, 3, 9, 12]
[11,7431],[0, 0, 3, 1, 4, 9]
[11,7432],[1, 2, 2, 4, 0, 11]
[11,7433],[0, 0, 4, 3, 1, 11]
[11,7434],[1, 0, 1, 2, 0, 0]
[11,7435],[0, 2, 0, 6, 7]
[11,7436],[0, 0, 2, 6, 10, 0]
[11,7437],[0, 1, 0, 6, 1, 8]
[11,7438],[1, 1, 3, 6, 10, 5]
[11,7439],[1, 1, 0, 3, 4, 3]
[11,7440],[0, 0, 4, 0, 9]
[11,7441],[1, 1, 3, 6, 2, 3]
[11,7442],[0, 2, 4, 0, 9]
[11,7443],[1, 2, 2, 3, 10, 3]
[11,7444],[0, 2, 4, 4, 3]
[11,7445],[0, 0, 1, 5, 6, 5]
[11,7446],[0, 2, 0, 0, 1, 6]
[11,7447],[0, 1, 4, 0, 1, 3]
[11,7448],[0, 2, 2, 5, 9, 5]
[11,7449],[0, 1, 2, 5, 8, 2]
[11,7450],[0, 2, 0, 6, 3, 9]
[11,7451],[0, 1, 4, 1, 10, 2]
[11,7452],[0, 1, 1, 6, 4, 8]
[11,7453],[0, 0, 4, 3, 1, 11]
[11,7454],[0, 0, 1, 2, 8, 1]
[11,7455],[1, 0, 1, 2, 1, 11]
[11,7456],[1, 2, 0, 5, 7, 0]
[11,7457],[0, 2, 3, 1, 1, 8]
[11,7458],[1, 1, 1, 5, 2, 8]
[11,7459],[0, 1, 1, 6, 0, 5]
[11,7460],[1, 2, 2, 4, 0, 11]
[11,7461],[1, 1, 2, 2, 0, 7]
[11,7462],[0, 1, 4, 1, 2, 7]
[11,7463],[0, 1, 3, 2, 6, 9]
[11,7464],[1, 2, 2, 0, 0, 4]
[11,7465],[0, 0, 1, 6, 6, 11]
[11,7466],[0, 2, 2, 5, 2, 10]
[11,7467],[1, 0, 1, 5, 4, 12]
[11,7468],[0, 2, 3, 0, 7, 5]
[11,7469],[0, 0, 0, 2, 6, 7]
[11,7470],[1, 1, 0, 6, 2, 9]
[11,7471],[0, 2, 3, 1, 1, 8]
[11,7472],[0, 1, 0, 1, 8, 6]
[11,7473],[0, 1, 4, 2, 2, 10]
[11,7474],[1, 2, 0, 5, 5, 8]
[11,7475],[1, 0, 1, 2, 0, 0]
[11,7476],[0, 2, 4, 6, 7, 8]
[11,7477],[1, 1, 2, 0, 6, 8]
[11,7478],[1, 0, 1, 2, 1, 11]
[11,7479],[1, 0, 3, 2, 2, 12]
[11,7480],[1, 0, 0, 1, 9, 7]
[11,7481],[1, 0, 3, 2, 2, 12]
[11,7482],[1, 2, 4, 6, 7, 8]
[11,7483],[1, 1, 2, 6, 6, 9]
[11,7484],[0, 0, 0, 2, 7, 3]
[11,7485],[0, 2, 0, 6, 3, 9]
[11,7486],[1, 0, 0, 1, 9, 7]
[11,7487],[0, 1, 3, 3]
[11,7488],[1, 1, 4, 4, 8, 7]
[11,7489],[1, 2, 2, 4, 10]
[11,7490],[0, 1, 0, 2, 1]
[11,7491],[1, 1, 4, 2, 7, 10]
[11,7492],[0, 2, 4, 1, 1, 1]
[11,7493],[1, 1, 2, 2, 9, 7]
[11,7494],[1, 0, 4, 2, 0, 4]
[11,7495],[0, 0, 4, 4, 2]
[11,7496],[0, 1, 4, 3, 2, 9]
[11,7497],[1, 1, 2, 4, 0, 12]
[11,7498],[0, 1, 4, 5, 9]
[11,7499],[1, 2, 4, 4, 4]
[11,7500],[1, 1, 0, 1, 2, 8]
[11,7501],[0, 2, 1, 5, 5, 12]
[11,7502],[1, 2, 4, 2, 7]
[11,7503],[1, 1, 2, 2, 8, 4]
[11,7504],[1, 0, 0, 0, 4, 5]
[11,7505],[0, 0, 2, 0, 6]
[11,7506],[1, 1, 3, 1, 4]
[11,7507],[0, 1, 2, 0, 3]
[11,7508],[1, 0, 3, 1, 1]
[11,7509],[1, 1, 0, 4, 1, 2]
[11,7510],[0, 1, 4, 1, 4, 0]
[11,7511],[0, 1, 0, 3, 7]
[11,7512],[0, 2, 3, 2, 3]
[11,7513],[0, 0, 1, 4, 2, 10]
[11,7514],[0, 1, 2, 2, 1, 12]
[11,7515],[1, 2, 3, 2, 2]
[11,7516],[0, 1, 0, 5, 0]
[11,7517],[0, 0, 0, 2, 6]
[11,7518],[1, 0, 4, 4, 1]
[11,7519],[0, 1, 0, 5, 2]
[11,7520],[1, 0, 0, 1]
[11,7521],[0, 0, 4, 0, 7]
[11,7522],[0, 0, 4, 3, 10, 5]
[11,7523],[1, 2, 1, 0, 10]
[11,7524],[0, 0, 0, 2, 6]
[11,7525],[0, 0, 2, 5, 2]
[11,7526],[1, 0, 2, 6, 1]
[11,7527],[0, 2, 1, 2, 2]
[11,7528],[0, 1, 1, 6, 0]
[11,7529],[1, 1, 3, 0, 4]
[11,7530],[0, 1, 0, 6, 1, 8]
[11,7531],[0, 1, 2, 5, 7, 10]
[11,7532],[1, 2, 1, 0]
[11,7533],[1, 2, 2, 4, 0, 11]
[11,7534],[0, 0, 2, 2, 1]
[11,7535],[0, 0, 3, 5, 5]
[11,7536],[0, 0, 2, 6, 10, 0]
[11,7537],[1, 2, 2, 4, 0]
[11,7538],[0, 0, 1, 5, 6, 5]
[11,7539],[0, 2, 4, 3, 8, 3]
[11,7540],[0, 1, 0, 0, 2]
[11,7541],[0, 0, 4, 6, 2]
[11,7542],[0, 2, 4, 3, 8]
[11,7543],[0, 0, 4, 1, 0, 9]
[11,7544],[1, 2, 2, 4, 0, 11]
[11,7545],[1, 1, 4, 5, 1]
[11,7546],[1, 2, 3, 5, 5]
[11,7547],[0, 2, 2, 1, 0, 12]
[11,7548],[0, 1, 2, 1, 0]
[11,7549],[0, 2, 3, 3, 4]
[11,7550],[1, 1, 3, 6, 9]
[11,7551],[1, 0, 1, 5, 4]
[11,7552],[1, 2, 0, 1, 10]
[11,7553],[0, 1, 4, 5, 4, 0]
[11,7554],[1, 1, 4, 3, 8]
[11,7555],[0, 1, 0, 6, 1, 8]
[11,7556],[1, 0, 4, 6, 2, 2]
[11,7557],[1, 2, 2, 5]
[11,7558],[0, 0, 4, 3, 10, 5]
[11,7559],[0, 1, 4, 5, 4]
[11,7560],[0, 1, 4, 1, 4, 0]
[11,7561],[0, 2, 2, 4, 5, 8]
[11,7562],[1, 1, 1, 5, 2, 8]
[11,7563],[0, 2, 3, 1, 1, 8]
[11,7564],[0, 0, 4, 3, 10, 5]
[11,7565],[0, 0, 1, 0, 6, 3]
[11,7566],[1, 2, 4, 6]
[11,7567],[1, 1, 3, 6, 8]
[11,7568],[0, 1, 0, 6, 5, 9]
[11,7569],[1, 0, 2, 4, 2]
[11,7570],[1, 0, 0, 4, 5, 5]
[11,7571],[1, 1, 1, 6, 6]
[11,7572],[0, 2, 1, 2, 2]
[11,7573],[1, 0, 0, 1, 6]
[11,7574],[1, 0, 4, 4, 1, 11]
[11,7575],[0, 0, 2, 5, 2]
[11,7576],[0, 0, 4, 2, 8]
[11,7577],[1, 1, 3, 0, 4, 9]
[11,7578],[0, 1, 0, 6, 5]
[11,7579],[1, 2, 0, 6, 1]
[11,7580],[1, 1, 0, 6]
[11,7581],[1, 0, 1, 5, 4, 12]
[11,7582],[1, 2, 2, 2, 2, 1]
[11,7583],[1, 0, 4, 0, 9]
[11,7584],[1, 2, 3, 1, 10, 6]
[11,7585],[0, 1, 2, 4, 7]
[11,7586],[1, 1, 2, 4, 10]
[11,7587],[0, 0, 1, 4, 4]
[11,7588],[0, 0, 2, 4, 1]
[11,7589],[1, 0, 1, 1, 1]
[11,7590],[1, 2, 4, 1, 3]
[11,7591],[0, 2, 2, 1, 5]
[11,7592],[1, 1, 1, 6]
[11,7593],[1, 1, 2, 5, 8, 11]
[11,7594],[1, 1, 2, 3, 1]
[11,7595],[0, 0, 3, 3]
[11,7596],[1, 0, 4, 4]
[11,7597],[0, 0, 0, 3, 1]
[11,7598],[0, 2, 4, 3, 8]
[11,7599],[1, 0, 0, 1]
[11,7600],[0, 0, 2, 6, 10]
[11,7601],[1, 2, 4, 1, 3]
[11,7602],[0, 0, 1, 1, 2]
[11,7603],[1, 0, 4, 0]
[11,7604],[0, 2, 2, 5]
[11,7605],[0, 1, 0, 6, 5]
[11,7606],[0, 0, 0, 4, 5, 11]
[11,7607],[1, 0, 4, 3, 10]
[11,7608],[0, 0, 2, 4]
[11,7609],[0, 0, 0, 1, 3]
[11,7610],[0, 2, 0, 5, 2]
[11,7611],[0, 2, 0, 0]
[11,7612],[0, 1, 4, 1, 9]
[11,7613],[0, 2, 1, 6, 3]
[11,7614],[1, 0, 0, 3, 4, 6]
[11,7615],[1, 0, 0, 1, 9, 7]
[11,7616],[0, 0, 1, 5, 6, 5]
[11,7617],[0, 0, 4, 1, 1, 11]
[11,7618],[0, 2, 4, 3, 8, 3]
[11,7619],[0, 1, 4, 0, 1, 3]
[11,7620],[1, 2, 1, 4, 3, 1]
[11,7621],[1, 2, 0, 5, 5, 0]
[11,7622],[1, 2, 3, 4, 8, 11]
[11,7623],[0, 0, 3, 1, 8, 1]
[11,7624],[1, 0, 1, 6, 6, 3]
[11,7625],[0, 2, 2, 5, 8, 1]
[11,7626],[1, 2, 2, 1, 2]
[11,7627],[0, 2, 1, 4, 10, 8]
[11,7628],[0, 2, 4, 6, 10, 0]
[11,7629],[1, 1, 0, 4, 8, 4]
[11,7630],[0, 2, 1, 6, 2, 3]
[11,7631],[0, 2, 2, 2, 3, 7]
[11,7632],[0, 0, 2, 2, 3]
[11,7633],[0, 1, 3, 6, 3, 0]
[11,7634],[0, 2, 4, 4, 1, 8]
[11,7635],[0, 0, 2, 2, 10, 2]
[11,7636],[1, 2, 3, 3, 3, 8]
[11,7637],[1, 1, 4, 0, 10, 5]
[11,7638],[1, 2, 1, 0, 10]
[11,7639],[0, 2, 0, 3, 5, 3]
[11,7640],[0, 0, 4, 3, 2, 10]
[11,7641],[0, 2, 4, 2, 8]
[11,7642],[0, 1, 2, 5, 7, 10]
[11,7643],[0, 1, 1, 0, 4, 9]
[11,7644],[1, 1, 3, 0, 5]
[11,7645],[0, 1, 2, 5, 7, 10]
[11,7646],[0, 0, 2, 2, 3, 10]
[11,7647],[1, 2, 0, 2, 9, 6]
[11,7648],[0, 0, 0, 3, 9, 3]
[11,7649],[1, 1, 3, 6, 4, 4]
[11,7650],[0, 2, 2, 6, 2]
[11,7651],[1, 2, 3, 0, 4, 9]
[11,7652],[0, 0, 1, 6, 9]
[11,7653],[0, 0, 2, 3, 1, 11]
[11,7654],[1, 0, 3, 6, 6, 11]
[11,7655],[0, 2, 2, 0, 0]
[11,7656],[1, 1, 4, 1, 5]
[11,7657],[0, 0, 3, 4, 1]
[11,7658],[0, 0, 3, 1, 4, 9]
[11,7659],[1, 1, 2, 0, 10, 3]
[11,7660],[1, 2, 2, 0, 2]
[11,7661],[0, 0, 3, 1, 4, 9]
[11,7662],[0, 0, 2, 2, 4]
[11,7663],[0, 0, 3, 5, 0]
[11,7664],[0, 0, 4, 4, 10]
[11,7665],[1, 2, 1, 1, 1]
[11,7666],[0, 1, 4, 1, 8]
[11,7667],[0, 1, 0, 4, 8]
[11,7668],[0, 0, 3, 4, 3]
[11,7669],[0, 1, 3, 4, 8]
[11,7670],[0, 2, 3, 5, 2]
[11,7671],[0, 2, 0, 4, 7, 10]
[11,7672],[0, 1, 3, 1, 6, 7]
[11,7673],[0, 1, 2, 5, 8, 2]
[11,7674],[0, 2, 2, 4, 3, 0]
[11,7675],[1, 1, 4, 6, 8, 4]
[11,7676],[0, 1, 0, 1, 8]
[11,7677],[0, 2, 3, 4, 8]
[11,7678],[1, 0, 1, 5, 4, 12]
[11,7679],[1, 2, 2, 2, 2, 1]
[11,7680],[1, 2, 2, 1]
[11,7681],[1, 2, 3, 4, 9]
[11,7682],[1, 0, 1, 6, 1]
[11,7683],[0, 1, 3, 3, 6, 3]
[11,7684],[0, 1, 3, 5, 6]
[11,7685],[1, 1, 4, 6, 8, 0]
[11,7686],[0, 1, 2, 2, 1, 12]
[11,7687],[0, 0, 2, 4, 0]
[11,7688],[1, 1, 3, 2, 1, 12]
[11,7689],[1, 0, 1, 0, 4, 8]
[11,7690],[1, 0, 2, 6, 1, 9]
[11,7691],[1, 2, 1, 4, 3, 1]
[11,7692],[1, 1, 1, 1, 6, 3]
[11,7693],[1, 2, 2, 0, 0, 4]
[11,7694],[0, 2, 1, 4, 5]
[11,7695],[1, 0, 4, 0, 10, 10]
[11,7696],[0, 2, 0, 6, 3, 9]
[11,7697],[0, 0, 1, 5, 6, 5]
[11,7698],[0, 1, 0, 2, 6, 9]
[11,7699],[1, 2, 1, 0, 10]
[11,7700],[1, 1, 0, 1, 10]
[11,7701],[0, 0, 1, 0, 6]
[11,7702],[1, 2, 3, 3, 10]
[11,7703],[1, 2, 1, 0, 10]
[11,7704],[0, 1, 3, 2, 0]
[11,7705],[0, 2, 2, 4, 6]
[11,7706],[0, 0, 2, 5, 2]
[11,7707],[0, 0, 2, 5, 2]
[11,7708],[1, 0, 1, 5, 9, 7]
[11,7709],[1, 0, 1, 5, 9]
[11,7710],[0, 0, 1, 0]
[11,7711],[1, 1, 2, 6, 7]
[11,7712],[0, 1, 3, 5, 2]
[11,7713],[1, 2, 3, 1, 8]
[11,7714],[1, 2, 3, 6, 9]
[11,7715],[0, 0, 4, 6]
[11,7716],[1, 2, 2, 4, 0]
[11,7717],[0, 1, 0, 0, 2]
[11,7718],[0, 0, 4, 2, 4]
[11,7719],[0, 2, 0, 5, 10]
[11,7720],[0, 0, 3, 0, 8]
[11,7721],[1, 1, 4, 4, 2, 1]
[11,7722],[0, 1, 4, 6]
[11,7723],[1, 1, 1, 5, 3]
[11,7724],[1, 2, 4, 5, 7, 7]
[11,7725],[1, 2, 1, 2, 4, 12]
[11,7726],[0, 1, 2, 0, 9, 2]
[11,7727],[0, 0, 2, 4, 6]
[11,7728],[1, 2, 1, 6, 2]
[11,7729],[0, 2, 0, 0, 6, 9]
[11,7730],[1, 1, 0, 3, 1]
[11,7731],[0, 2, 1, 2, 2, 9]
[11,7732],[0, 1, 4, 0, 5, 4]
[11,7733],[1, 2, 0, 1, 10, 11]
[11,7734],[1, 1, 3, 0, 4]
[11,7735],[0, 0, 4, 5, 1, 3]
[11,7736],[1, 0, 0, 6, 9, 6]
[11,7737],[0, 2, 4, 1, 1, 1]
[11,7738],[0, 1, 1, 6, 0, 5]
[11,7739],[1, 2, 3, 0]
[11,7740],[0, 0, 0, 1, 7, 10]
[11,7741],[1, 2, 1, 2, 4, 12]
[11,7742],[0, 2, 4, 5, 1, 2]
[11,7743],[0, 2, 0, 4, 2, 4]
[11,7744],[1, 0, 3, 5, 9]
[11,7745],[0, 0, 4, 6, 2]
[11,7746],[1, 2, 0, 6, 9, 9]
[11,7747],[1, 1, 3, 5, 9]
[11,7748],[1, 2, 4, 0]
[11,7749],[1, 1, 1, 2, 7]
[11,7750],[0, 1, 3, 5, 10, 11]
[11,7751],[1, 0, 4, 0, 10, 10]
[11,7752],[1, 2, 0, 2, 4, 6]
[11,7753],[0, 0, 0, 0, 4]
[11,7754],[1, 0, 2, 6, 1, 9]
[11,7755],[1, 0, 1, 5, 9, 7]
[11,7756],[0, 0, 2, 3, 10, 2]
[11,7757],[0, 2, 4, 2, 10, 11]
[11,7758],[0, 1, 0, 5, 1]
[11,7759],[0, 0, 4, 4, 9]
[11,7760],[0, 1, 4, 0, 5, 4]
[11,7761],[0, 2, 0, 6, 7, 3]
[11,7762],[0, 1, 1, 0, 2, 4]
[11,7763],[0, 0, 4, 0, 0, 12]
[11,7764],[0, 2, 4, 6, 2, 1]
[11,7765],[1, 2, 1, 3, 2, 4]
[11,7766],[1, 0, 4, 6, 0, 10]
[11,7767],[0, 0, 4, 6, 9, 8]
[11,7768],[0, 2, 2, 2, 0, 9]
[11,7769],[0, 2, 1, 4, 5, 12]
[11,7770],[0, 2, 1, 4, 5, 12]
[11,7771],[0, 0, 0, 1, 3, 4]
[11,7772],[0, 0, 0, 4, 0]
[11,7773],[0, 2, 1, 5, 5, 12]
[11,7774],[0, 2, 1, 5, 5, 12]
[11,7775],[0, 0, 0, 3, 5]
[11,7776],[0, 2, 2, 4, 2]
[11,7777],[1, 2, 0, 2, 7]
[11,7778],[1, 2, 1, 0, 5]
[11,7779],[0, 2, 1, 2, 0]
[11,7780],[1, 1, 4, 2, 10]
[11,7781],[0, 0, 4, 2, 4]
[11,7782],[0, 2, 3, 5, 10]
[11,7783],[0, 0, 0, 1, 3, 4]
[11,7784],[0, 1, 2, 6, 8, 10]
[11,7785],[0, 1, 0, 1]
[11,7786],[1, 2, 2, 4, 3]
[11,7787],[1, 2, 2, 6, 2]
[11,7788],[0, 2, 0, 3, 8]
[11,7789],[1, 1, 4, 5, 2, 4]
[11,7790],[0, 0, 1, 1, 8, 5]
[11,7791],[1, 1, 3, 0, 3]
[11,7792],[1, 2, 0, 6, 0]
[11,7793],[0, 0, 0, 6, 3]
[11,7794],[0, 0, 2, 6, 10, 0]
[11,7795],[0, 1, 2, 6]
[11,7796],[1, 0, 2, 5, 10, 11]
[11,7797],[0, 2, 0, 4, 0]
[11,7798],[1, 0, 3, 5, 10]
[11,7799],[1, 1, 2, 3, 1, 8]
[11,7800],[1, 1, 4, 6, 2, 12]
[11,7801],[0, 1, 1, 1, 10, 0]
[11,7802],[1, 0, 2, 6, 7, 3]
[11,7803],[0, 0, 4, 5, 7]
[11,7804],[0, 0, 0, 1, 7, 1]
[11,7805],[1, 0, 4, 1, 0]
[11,7806],[1, 1, 3, 1, 10]
[11,7807],[1, 1, 3, 5]
[11,7808],[1, 2, 0, 2, 5, 6]
[11,7809],[1, 0, 1, 5, 9]
[11,7810],[0, 2, 1, 6, 5, 7]
[11,7811],[0, 2, 4, 3, 8, 3]
[11,7812],[1, 0, 1, 4, 8, 11]
[11,7813],[0, 2, 4, 3, 8, 3]
[11,7814],[1, 0, 1, 2, 0, 0]
[11,7815],[0, 1, 2, 5, 7, 10]
[11,7816],[0, 1, 1, 2, 6, 8]
[11,7817],[0, 2, 3, 6, 1, 0]
[11,7818],[0, 2, 0, 3]
[11,7819],[1, 2, 2, 0]
[11,7820],[0, 2, 2, 6]
[11,7821],[1, 1, 0, 1]
[11,7822],[0, 0, 2, 4]
[11,7823],[1, 2, 4, 1, 3]
[11,7824],[1, 0, 1, 5, 9]
[11,7825],[1, 2, 0, 4, 1]
[11,7826],[0, 2, 2, 5, 4]
[11,7827],[0, 2, 4, 3, 2, 1]
[11,7828],[1, 2, 0, 6]
[11,7829],[0, 1, 0, 1]
[11,7830],[1, 2, 3, 6]
[11,7831],[0, 0, 4, 3, 1]
[11,7832],[1, 2, 0, 0, 2]
[11,7833],[1, 1, 1, 3]
[11,7834],[0, 0, 2, 1, 10]
[11,7835],[1, 1, 4, 6, 2]
[11,7836],[1, 0, 4, 0, 10]
[11,7837],[0, 2, 3, 2, 3, 1]
[11,7838],[1, 1, 3, 0, 4]
[11,7839],[1, 1, 1, 5, 2, 8]
[11,7840],[0, 0, 1, 0, 6, 3]
[11,7841],[0, 0, 2, 6, 10, 0]
[11,7842],[1, 1, 0, 6, 8, 2]
[11,7843],[1, 0, 0, 3, 5]
[11,7844],[0, 0, 1, 5, 6, 5]
[11,7845],[0, 0, 2, 6, 5, 3]
[11,7846],[1, 0, 2, 0, 0, 7]
[11,7847],[1, 1, 3, 1, 4, 1]
[11,7848],[0, 1, 2, 1, 9, 2]
[11,7849],[0, 2, 4, 2, 3, 8]
[11,7850],[1, 1, 4, 4, 10, 4]
[11,7851],[1, 0, 0, 1, 7]
[11,7852],[0, 1, 3, 2, 9, 1]
[11,7853],[0, 0, 2, 6, 5, 3]
[11,7854],[0, 1, 4, 3, 6, 10]
[11,7855],[1, 2, 1, 3, 9, 12]
[11,7856],[0, 2, 4, 3, 8, 3]
[11,7857],[0, 0, 0, 2, 6, 7]
[11,7858],[1, 1, 3, 0, 4, 9]
[11,7859],[0, 2, 4, 6, 7, 8]
[11,7860],[0, 0, 1, 5, 6, 5]
[11,7861],[0, 0, 1, 5, 6, 5]
[11,7862],[0, 0, 0, 1, 0, 12]
[11,7863],[0, 0, 1, 0, 0, 9]
[11,7864],[0, 1, 2, 6, 9]
[11,7865],[0, 0, 0, 1, 3, 4]
[11,7866],[0, 0, 1, 0, 1, 10]
[11,7867],[0, 0, 0, 1, 1]
[11,7868],[0, 0, 2, 1, 10, 4]
[11,7869],[0, 2, 0, 1, 8]
[11,7870],[1, 1, 3, 6, 1, 3]
[11,7871],[0, 1, 1, 0, 3, 3]
[11,7872],[0, 2, 0, 3, 3, 9]
[11,7873],[0, 0, 3, 0, 10, 5]
[11,7874],[0, 0, 1, 2, 1, 12]
[11,7875],[0, 1, 2, 0, 5, 9]
[11,7876],[1, 2, 3, 6, 10, 4]
[11,7877],[0, 2, 4, 3, 3, 4]
[11,7878],[1, 0, 3, 5, 3, 11]
[11,7879],[0, 0, 4, 3, 1, 11]
[11,7880],[0, 0, 4, 1, 10, 10]
[11,7881],[0, 0, 4, 3, 1, 11]
[11,7882],[0, 1, 0, 5, 2, 4]
[11,7883],[0, 1, 0, 0, 10, 0]
[11,7884],[0, 0, 1, 5, 0]
[11,7885],[0, 0, 1, 0, 6]
[11,7886],[0, 1, 0, 1, 4, 8]
[11,7887],[0, 0, 3, 4, 10]
[11,7888],[1, 1, 0, 5, 5, 11]
[11,7889],[0, 2, 2, 1, 7, 7]
[11,7890],[0, 1, 2, 6, 8, 10]
[11,7891],[0, 0, 1, 4, 1, 10]
[11,7892],[1, 1, 1, 2, 9]
[11,7893],[0, 0, 2, 6]
[11,7894],[0, 1, 0, 1]
[11,7895],[0, 2, 0, 5]
[11,7896],[0, 2, 4, 2]
[11,7897],[0, 2, 0, 4]
[11,7898],[1, 0, 0, 4, 1, 8]
[11,7899],[0, 0, 4, 0]
[11,7900],[0, 1, 0, 5]
[11,7901],[0, 1, 0, 5]
[11,7902],[0, 0, 2, 0, 7]
[11,7903],[0, 1, 3, 1, 1, 9]
[11,7904],[0, 0, 1, 5, 1, 12]
[11,7905],[0, 1, 3, 1, 1, 9]
[11,7906],[1, 0, 2, 0, 8, 5]
[11,7907],[1, 1, 1, 0, 9, 7]
[11,7908],[0, 1, 3, 1, 1, 9]
[11,7909],[1, 1, 1, 1, 6, 5]
[11,7910],[0, 0, 1, 5, 1, 12]
[11,7911],[0, 1, 3, 1, 1, 9]
[11,7912],[0, 1, 3, 1, 1, 9]
[11,7913],[0, 1, 0, 3, 1, 7]
[11,7914],[0, 1, 0, 3, 1, 7]
[11,7915],[0, 0, 3, 0, 3]
[11,7916],[1, 2, 1, 4, 1]
[11,7917],[0, 2, 0, 3, 5]
[11,7918],[0, 2, 0, 3, 5]
[11,7919],[0, 1, 0, 2]
[11,7920],[1, 0, 4, 4, 7]
[11,7921],[0, 0, 4, 6, 0]
[11,7922],[0, 0, 2, 4, 0]
[11,7923],[1, 0, 1, 0, 7, 11]
[11,7924],[0, 0, 4, 5, 0]
[11,7925],[0, 0, 1, 4, 7]
[11,7926],[1, 2, 0, 6, 10]
[11,7927],[1, 0, 4, 5, 8, 3]
[11,7928],[1, 1, 1, 0, 10]
[11,7929],[1, 0, 0, 0, 5, 12]
[11,7930],[1, 1, 2, 1, 0, 8]
[11,7931],[0, 0, 3, 5, 8]
[11,7932],[0, 2, 4, 5, 6]
[11,7933],[1, 1, 4, 4, 10]
[11,7934],[1, 1, 4, 1, 10]
[11,7935],[0, 2, 2, 6, 0]
[11,7936],[1, 2, 3, 6, 9]
[11,7937],[0, 2, 0, 3, 1]
[11,7938],[1, 2, 2, 1, 10, 11]
[11,7939],[0, 1, 4, 6, 10]
[11,7940],[0, 2, 2, 6, 5, 6]
[11,7941],[0, 2, 0, 3, 4, 12]
[11,7942],[1, 0, 1, 5, 10, 12]
[11,7943],[0, 2, 3, 6, 1]
[11,7944],[1, 0, 4, 3, 1]
[11,7945],[1, 0, 1, 4, 3]
[11,7946],[1, 1, 0, 2, 6, 6]
[11,7947],[0, 1, 4, 4, 8]
[11,7948],[0, 2, 0, 6, 3]
[11,7949],[1, 2, 0, 4, 0, 4]
[11,7950],[0, 1, 0, 0, 10]
[11,7951],[1, 0, 0, 4, 3, 3]
[11,7952],[0, 0, 4, 3, 9]
[11,7953],[0, 0, 2, 0, 10]
[11,7954],[1, 1, 4, 5]
[11,7955],[0, 0, 4, 0, 9]
[11,7956],[0, 1, 0, 5, 2]
[11,7957],[1, 1, 4, 1, 5]
[11,7958],[0, 2, 1, 6, 3]
[11,7959],[0, 0, 0, 0]
[11,7960],[1, 1, 2, 5, 8]
[11,7961],[1, 0, 2, 3, 2]
[11,7962],[0, 0, 2, 2, 4, 12]
[11,7963],[0, 0, 4, 0, 5]
[11,7964],[1, 2, 3, 3, 2, 9]
[11,7965],[1, 1, 2, 5]
[11,7966],[1, 0, 1, 6, 1]
[11,7967],[1, 0, 0, 0]
[11,7968],[0, 0, 4, 5, 0]
[11,7969],[1, 0, 2, 4, 6]
[11,7970],[0, 0, 4, 1, 4]
[11,7971],[1, 1, 0, 0, 2]
[11,7972],[1, 0, 4, 5, 9, 6]
[11,7973],[1, 1, 4, 1, 7, 6]
[11,7974],[0, 0, 2, 4, 0]
[11,7975],[0, 0, 3, 6, 9]
[11,7976],[0, 1, 1, 4, 5]
[11,7977],[0, 0, 1, 2]
[11,7978],[1, 2, 3, 5, 3]
[11,7979],[0, 1, 2, 3, 9, 11]
[11,7980],[0, 0, 2, 3, 9]
[11,7981],[0, 0, 1, 0, 3]
[11,7982],[1, 0, 1, 0, 3, 0]
[11,7983],[1, 2, 3, 6]
[11,7984],[1, 0, 3, 6, 5, 1]
[11,7985],[0, 1, 1, 4, 5, 4]
[11,7986],[0, 1, 4, 2, 3, 5]
[11,7987],[1, 0, 2, 1, 10, 6]
[11,7988],[0, 0, 3, 6]
[11,7989],[0, 2, 4, 3, 3]
[11,7990],[1, 1, 3, 1, 8]
[11,7991],[1, 0, 2, 1, 2, 11]
[11,7992],[0, 2, 4, 3, 2, 6]
[11,7993],[0, 2, 0, 2, 7]
[11,7994],[1, 2, 2, 5, 2, 1]
[11,7995],[0, 0, 0, 1, 2]
[11,7996],[0, 2, 1, 0, 7, 12]
[11,7997],[0, 1, 4, 5, 1]
[11,7998],[0, 1, 2, 5, 3, 1]
[11,7999],[1, 2, 2, 3, 6, 9]
[11,8000],[0, 2, 1, 4, 10]
[11,8001],[0, 0, 4, 2, 10, 5]
[11,8002],[1, 2, 0, 1]
[11,8003],[0, 1, 4, 0, 10]
[11,8004],[0, 1, 3, 4, 2, 3]
[11,8005],[0, 1, 4, 5, 4]
[11,8006],[1, 2, 0, 2]
[11,8007],[0, 1, 4, 5, 10]
[11,8008],[0, 1, 0, 4]
[11,8009],[1, 2, 2, 1, 3]
[11,8010],[1, 1, 4, 5]
[11,8011],[1, 1, 3, 4, 3]
[11,8012],[0, 0, 3, 2, 2]
[11,8013],[0, 2, 4, 5, 2, 11]
[11,8014],[0, 1, 1, 2]
[11,8015],[0, 0, 4, 5, 1]
[11,8016],[1, 1, 4, 1, 0]
[11,8017],[0, 0, 2, 5, 7]
[11,8018],[1, 0, 3, 0, 7, 8]
[11,8019],[1, 1, 1, 5, 2]
[11,8020],[1, 0, 4, 0, 5]
[11,8021],[0, 0, 3, 5, 5, 8]
[11,8022],[0, 1, 2, 6, 9]
[11,8023],[1, 1, 0, 4, 1]
[11,8024],[0, 2, 0, 6, 6, 2]
[11,8025],[0, 2, 4, 4, 1]
[11,8026],[0, 1, 2, 1, 4]
[11,8027],[1, 1, 2, 2, 1]
[11,8028],[0, 1, 1, 1]
[11,8029],[1, 1, 3, 5, 6]
[11,8030],[0, 2, 1, 3, 6]
[11,8031],[0, 0, 3, 5, 1]
[11,8032],[0, 1, 2, 6, 8, 7]
[11,8033],[0, 1, 1, 1, 7, 8]
[11,8034],[0, 0, 0, 4, 1]
[11,8035],[0, 1, 4, 0, 8, 8]
[11,8036],[0, 2, 3, 1, 10]
[11,8037],[1, 2, 3, 0, 4]
[11,8038],[0, 0, 0, 4, 9, 5]
[11,8039],[1, 2, 3, 4, 9]
[11,8040],[0, 2, 2, 3, 2, 10]
[11,8041],[0, 2, 3, 0, 0, 4]
[11,8042],[1, 1, 2, 2, 9]
[11,8043],[0, 1, 0, 4, 4, 10]
[11,8044],[1, 2, 3, 6, 8, 9]
[11,8045],[1, 2, 2, 1, 1]
[11,8046],[0, 2, 0, 0, 4]
[11,8047],[0, 2, 4, 4, 8]
[11,8048],[0, 1, 0, 6, 3]
[11,8049],[0, 0, 4, 0]
[11,8050],[1, 1, 3, 0, 10]
[11,8051],[1, 0, 0, 2, 8]
[11,8052],[0, 0, 4, 3, 1, 0]
[11,8053],[1, 2, 0, 0, 7, 10]
[11,8054],[1, 1, 0, 1, 5]
[11,8055],[0, 2, 0, 1, 4]
[11,8056],[1, 0, 0, 1, 3, 12]
[11,8057],[1, 1, 4, 1, 7, 6]
[11,8058],[1, 2, 0, 0]
[11,8059],[0, 2, 2, 6, 9]
[11,8060],[1, 2, 1, 3, 6]
[11,8061],[1, 1, 4, 0, 6, 2]
[11,8062],[1, 2, 0, 4, 10]
[11,8063],[0, 1, 1, 2, 1]
[11,8064],[1, 2, 1, 3, 3]
[11,8065],[1, 1, 4, 3, 3, 7]
[11,8066],[1, 0, 1, 1, 5, 12]
[11,8067],[0, 2, 2, 6]
[11,8068],[0, 2, 0, 0, 6]
[11,8069],[1, 2, 0, 5, 6]
[11,8070],[0, 2, 2, 4, 10, 11]
[11,8071],[0, 1, 1, 2, 0, 2]
[11,8072],[0, 2, 4, 5, 7, 1]
[11,8073],[1, 1, 2, 6, 3, 3]
[11,8074],[0, 2, 2, 0, 3]
[11,8075],[0, 2, 2, 6, 0]
[11,8076],[1, 0, 3, 5, 10]
[11,8077],[0, 2, 3, 2, 8, 9]
[11,8078],[0, 2, 2, 2, 3]
[11,8079],[1, 2, 1, 2, 10, 9]
[11,8080],[1, 0, 4, 6, 7, 2]
[11,8081],[1, 0, 3, 4, 5]
[11,8082],[0, 1, 4, 2, 8, 7]
[11,8083],[1, 0, 1, 4, 2]
[11,8084],[1, 0, 1, 3, 7]
[11,8085],[1, 1, 4, 4, 4]
[11,8086],[1, 0, 4, 6, 2, 2]
[11,8087],[0, 1, 1, 2, 4, 9]
[11,8088],[0, 0, 1, 2, 0]
[11,8089],[0, 0, 1, 1, 9]
[11,8090],[1, 1, 0, 0, 8, 2]
[11,8091],[1, 2, 0, 5]
[11,8092],[0, 1, 2, 2, 0]
[11,8093],[0, 0, 3, 1, 5]
[11,8094],[0, 0, 3, 0, 9]
[11,8095],[0, 0, 2, 3, 1, 10]
[11,8096],[0, 2, 0, 6, 10]
[11,8097],[0, 2, 0, 6, 10, 9]
[11,8098],[0, 1, 2, 5, 8, 2]
[11,8099],[0, 0, 4, 3, 1]
[11,8100],[0, 0, 1, 0, 0, 4]
[11,8101],[0, 2, 0, 5, 1, 6]
[11,8102],[0, 2, 4, 5, 0, 6]
[11,8103],[0, 0, 3, 3, 7]
[11,8104],[0, 2, 0, 0, 0, 4]
[11,8105],[1, 0, 4, 0, 0]
[11,8106],[1, 1, 1, 1, 1, 0]
[11,8107],[1, 1, 3, 1, 5]
[11,8108],[0, 1, 4, 4, 2, 9]
[11,8109],[0, 2, 3, 2, 8, 10]
[11,8110],[1, 2, 0, 2]
[11,8111],[1, 0, 1, 5, 2]
[11,8112],[0, 0, 4, 3]
[11,8113],[1, 1, 4, 5, 1]
[11,8114],[1, 1, 2, 6]
[11,8115],[1, 1, 2, 6, 10]
[11,8116],[1, 1, 4, 4, 6, 8]
[11,8117],[1, 2, 4, 1]
[11,8118],[0, 2, 1, 2, 1]
[11,8119],[0, 0, 1, 6]
[11,8120],[0, 1, 2, 1, 6]
[11,8121],[1, 1, 0, 4, 0]
[11,8122],[0, 2, 2, 4, 4]
[11,8123],[0, 1, 3, 6, 1]
[11,8124],[1, 0, 3, 4, 3]
[11,8125],[0, 0, 3, 3]
[11,8126],[0, 0, 1, 3]
[11,8127],[1, 2, 2, 0]
[11,8128],[1, 1, 3, 6, 10, 12]
[11,8129],[1, 0, 3, 0, 2]
[11,8130],[0, 2, 0, 6]
[11,8131],[1, 0, 4, 3, 9]
[11,8132],[0, 2, 1, 0]
[11,8133],[0, 1, 4, 5, 5, 5]
[11,8134],[1, 0, 3, 1, 2, 2]
[11,8135],[0, 2, 0, 0, 1]
[11,8136],[0, 2, 0, 5, 1, 6]
[11,8137],[0, 1, 2, 0, 0, 7]
[11,8138],[0, 0, 3, 1, 5, 0]
[11,8139],[0, 1, 1, 1, 0, 5]
[11,8140],[0, 0, 4, 0, 5, 12]
[11,8141],[1, 1, 2, 1, 4]
[11,8142],[0, 2, 2, 5, 1, 2]
[11,8143],[0, 1, 4, 0, 6]
[11,8144],[1, 1, 3, 4, 7]
[11,8145],[1, 2, 0, 6, 1, 0]
[11,8146],[0, 0, 3, 0, 2, 1]
[11,8147],[0, 1, 4, 3]
[11,8148],[0, 2, 0, 5, 10]
[11,8149],[0, 2, 1, 6, 3]
[11,8150],[1, 1, 4, 3]
[11,8151],[0, 0, 2, 1, 4]
[11,8152],[0, 2, 1, 4, 6, 6]
[11,8153],[1, 1, 4, 1, 3, 10]
[11,8154],[1, 0, 4, 6]
[11,8155],[0, 1, 0, 6, 1]
[11,8156],[0, 0, 3, 5]
[11,8157],[0, 1, 1, 6, 3, 7]
[11,8158],[0, 0, 3, 4, 7, 0]
[11,8159],[0, 1, 0, 0, 9, 9]
[11,8160],[0, 0, 3, 5, 5, 10]
[11,8161],[1, 2, 2, 3, 8, 3]
[11,8162],[0, 0, 3, 4, 10, 12]
[11,8163],[0, 2, 3, 1, 7, 5]
[11,8164],[0, 2, 4, 6, 6, 3]
[11,8165],[0, 0, 2, 3]
[11,8166],[0, 2, 0, 5, 5]
[11,8167],[0, 1, 3, 5, 1]
[11,8168],[0, 2, 0, 5, 3]
[11,8169],[1, 2, 4, 0, 0]
[11,8170],[0, 0, 3, 5, 5, 10]
[11,8171],[0, 1, 2, 2, 9, 7]
[11,8172],[0, 1, 1, 1, 0, 5]
[11,8173],[0, 0, 2, 2, 6, 9]
[11,8174],[0, 0, 4, 1, 0, 9]
[11,8175],[1, 0, 1, 2, 4, 8]
[11,8176],[1, 2, 1, 5, 7, 7]
[11,8177],[0, 2, 1, 6, 0, 9]
[11,8178],[1, 0, 4, 1, 2, 8]
[11,8179],[0, 0, 0, 1, 7, 1]
[11,8180],[0, 2, 3, 2, 6]
[11,8181],[0, 1, 2, 2, 0, 1]
[11,8182],[1, 1, 2, 2, 9, 7]
[11,8183],[1, 2, 0, 5, 2, 0]
[11,8184],[0, 1, 0, 4, 0]
[11,8185],[0, 1, 3, 5, 0]
[11,8186],[0, 2, 0, 6, 3]
[11,8187],[0, 0, 1, 5, 6]
[11,8188],[1, 0, 4, 2, 0, 4]
[11,8189],[0, 1, 3, 5]
[11,8190],[0, 2, 1, 5, 5]
[11,8191],[1, 2, 4, 3, 8]
[11,8192],[0, 1, 3, 1, 7]
[11,8193],[0, 1, 3, 5, 0]
[11,8194],[0, 1, 2, 1, 8, 0]
[11,8195],[0, 1, 1, 1, 1, 0]
[11,8196],[1, 0, 0, 1, 9]
[11,8197],[0, 1, 4, 6, 5]
[11,8198],[0, 1, 3, 5, 0]
[11,8199],[1, 1, 0, 1, 2]
[11,8200],[0, 0, 2, 6, 5]
[11,8201],[1, 0, 1, 1, 4]
[11,8202],[0, 1, 3, 5]
[11,8203],[1, 2, 3, 6, 6, 5]
[11,8204],[0, 1, 0, 3, 2]
[11,8205],[0, 0, 0, 0, 0, 11]
[11,8206],[0, 0, 2, 4, 1]
[11,8207],[1, 2, 4, 0, 6]
[11,8208],[0, 2, 4, 2, 3, 9]
[11,8209],[1, 1, 0, 0, 6]
[11,8210],[0, 0, 4, 0, 2]
[11,8211],[0, 0, 2, 1, 10]
[11,8212],[0, 2, 4, 1, 5]
[11,8213],[0, 0, 2, 4, 0]
[11,8214],[1, 0, 2, 4, 8]
[11,8215],[1, 1, 0, 4, 2]
[11,8216],[1, 2, 2, 2, 0]
[11,8217],[1, 0, 0, 4, 4]
[11,8218],[0, 2, 0, 2, 2]
[11,8219],[1, 1, 1, 0, 1]
[11,8220],[0, 2, 4, 6, 4]
[11,8221],[1, 2, 2, 6, 1]
[11,8222],[0, 2, 3, 0]
[11,8223],[1, 2, 4, 0, 8]
[11,8224],[0, 0, 3, 3]
[11,8225],[0, 0, 0, 4, 7]
[11,8226],[0, 0, 2, 5, 10]
[11,8227],[1, 0, 4, 1, 6]
[11,8228],[1, 0, 4, 6, 2]
[11,8229],[1, 2, 2, 1]
[11,8230],[1, 0, 1, 4, 6]
[11,8231],[0, 2, 4, 6, 2]
[11,8232],[1, 0, 3, 2, 2]
[11,8233],[1, 0, 1, 6]
[11,8234],[0, 2, 0, 6]
[11,8235],[1, 2, 3, 1]
[11,8236],[1, 0, 4, 0, 10]
[11,8237],[1, 1, 1, 1]
[11,8238],[0, 2, 1, 6, 0]
[11,8239],[0, 2, 0, 2, 2]
[11,8240],[0, 1, 3, 4, 0]
[11,8241],[0, 2, 2, 6]
[11,8242],[0, 0, 2, 2, 5]
[11,8243],[0, 2, 2, 6, 4]
[11,8244],[0, 2, 3, 5, 4]
[11,8245],[1, 0, 3, 4, 0]
[11,8246],[0, 1, 3, 3, 9]
[11,8247],[1, 1, 0, 2, 6]
[11,8248],[0, 2, 0, 1]
[11,8249],[0, 2, 0, 4, 8]
[11,8250],[0, 2, 4, 6, 5]
[11,8251],[0, 0, 1, 6, 8]
[11,8252],[0, 2, 0, 6, 1]
[11,8253],[0, 0, 4, 6]
[11,8254],[0, 1, 2, 6, 8, 10]
[11,8255],[0, 1, 4, 0, 0]
[11,8256],[1, 1, 2, 2]
[11,8257],[0, 1, 1, 4, 2]
[11,8258],[1, 1, 4, 5, 1]
[11,8259],[0, 0, 0, 6]
[11,8260],[1, 0, 4, 5, 4, 8]
[11,8261],[0, 0, 2, 4, 10, 8]
[11,8262],[1, 1, 3, 3, 3]
[11,8263],[1, 1, 3, 6, 9]
[11,8264],[1, 2, 4, 0, 0]
[11,8265],[1, 2, 4, 0, 2]
[11,8266],[0, 0, 0, 3, 6]
[11,8267],[1, 1, 4, 1, 6]
[11,8268],[1, 2, 3, 0, 6]
[11,8269],[1, 1, 2, 5, 2]
[11,8270],[1, 2, 1, 5, 7, 7]
[11,8271],[1, 0, 0, 4, 5]
[11,8272],[0, 1, 1, 2, 8]
[11,8273],[0, 2, 0, 2, 2]
[11,8274],[1, 2, 4, 6, 7]
[11,8275],[1, 0, 2, 6, 8]
[11,8276],[1, 2, 4, 2]
[11,8277],[1, 2, 1, 5, 7]
[11,8278],[0, 0, 4, 1, 0]
[11,8279],[1, 0, 0, 6, 9]
[11,8280],[0, 2, 3, 1]
[11,8281],[0, 0, 2, 3, 10]
[11,8282],[1, 1, 1, 4, 4, 2]
[11,8283],[1, 2, 1, 6, 8]
[11,8284],[0, 0, 4, 1, 1]
[11,8285],[1, 1, 1, 2, 4]
[11,8286],[1, 1, 4, 1]
[11,8287],[0, 2, 3, 4]
[11,8288],[0, 0, 3, 1, 10]
[11,8289],[1, 2, 2, 0, 6]
[11,8290],[1, 1, 3, 3, 7]
[11,8291],[1, 1, 1, 1]
[11,8292],[0, 2, 1, 3, 9, 6]
[11,8293],[0, 1, 1, 6]
[11,8294],[1, 0, 0, 4, 0]
[11,8295],[1, 2, 4, 2, 5]
[11,8296],[0, 0, 4, 0, 1]
[11,8297],[1, 0, 0, 2]
[11,8298],[0, 1, 0, 1, 2]
[11,8299],[0, 0, 2, 0, 3]
[11,8300],[1, 0, 0, 4, 4]
[11,8301],[1, 1, 4, 5, 0, 0]
[11,8302],[0, 2, 1, 1, 10, 6]
[11,8303],[0, 2, 4, 4]
[11,8304],[1, 2, 1, 0, 10]
[11,8305],[1, 0, 0, 1, 5]
[11,8306],[1, 1, 4, 6, 10]
[11,8307],[1, 1, 4, 0]
[11,8308],[1, 1, 3, 6]
[11,8309],[0, 2, 0, 6, 3, 0]
[11,8310],[1, 1, 4, 3, 6, 4]
[11,8311],[0, 0, 0, 1]
[11,8312],[1, 0, 4, 6, 2]
[11,8313],[0, 0, 2, 3, 1]
[11,8314],[0, 0, 2, 3, 1, 10]
[11,8315],[0, 2, 0, 2, 1]
[11,8316],[1, 2, 2, 3, 2]
[11,8317],[0, 0, 4, 0, 7]
[11,8318],[0, 1, 2, 2]
[11,8319],[0, 0, 3, 1, 10]
[11,8320],[0, 1, 1, 4, 5]
[11,8321],[1, 1, 1, 5, 3]
[11,8322],[0, 2, 3, 3, 4]
[11,8323],[0, 0, 2, 1, 4, 11]
[11,8324],[1, 2, 1, 5]
[11,8325],[0, 2, 0, 4]
[11,8326],[0, 1, 3, 5, 2]
[11,8327],[1, 1, 4, 1, 7]
[11,8328],[1, 0, 1, 3]
[11,8329],[0, 1, 1, 1, 10]
[11,8330],[0, 0, 3, 6, 5]
[11,8331],[0, 2, 0, 5, 2]
[11,8332],[1, 0, 3, 3, 3]
[11,8333],[0, 1, 0, 5, 3]
[11,8334],[0, 0, 2, 6]
[11,8335],[0, 0, 0, 3, 9, 3]
[11,8336],[0, 2, 3, 4, 3]
[11,8337],[0, 2, 4, 4, 4]
[11,8338],[0, 0, 2, 0, 6]
[11,8339],[0, 2, 1, 5, 6]
[11,8340],[1, 1, 2, 6, 7]
[11,8341],[0, 0, 3, 5, 0]
[11,8342],[0, 1, 2, 6]
[11,8343],[1, 1, 3, 5]
[11,8344],[1, 2, 1, 6]
[11,8345],[1, 2, 0, 6]
[11,8346],[1, 2, 3, 2]
[11,8347],[0, 1, 4, 3]
[11,8348],[1, 1, 0, 5]
[11,8349],[1, 2, 1, 1]
[11,8350],[0, 0, 1, 5, 1]
[11,8351],[1, 0, 3, 2, 1]
[11,8352],[0, 0, 0, 6]
[11,8353],[1, 2, 0, 6, 9]
[11,8354],[1, 2, 4, 2]
[11,8355],[1, 0, 4, 1, 1]
[11,8356],[1, 2, 3, 4, 4]
[11,8357],[0, 0, 3, 5, 0]
[11,8358],[0, 0, 4, 2, 7]
[11,8359],[1, 2, 4, 2]
[11,8360],[1, 2, 2, 6]
[11,8361],[1, 2, 2, 4, 5]
[11,8362],[1, 2, 3, 0, 2, 1]
[11,8363],[1, 0, 2, 4]
[11,8364],[1, 2, 0, 3]
[11,8365],[0, 0, 4, 3]
[11,8366],[0, 1, 3, 4, 1]
[11,8367],[0, 1, 4, 0, 10]
[11,8368],[1, 0, 0, 6]
[11,8369],[0, 0, 2, 6]
[11,8370],[1, 0, 4, 0]
[11,8371],[0, 2, 1, 1]
[11,8372],[0, 2, 0, 2, 9, 8]
[11,8373],[0, 0, 3, 5, 2]
[11,8374],[0, 1, 3, 6]
[11,8375],[0, 1, 2, 4]
[11,8376],[0, 1, 2, 0, 6]
[11,8377],[1, 0, 0, 1, 6]
[11,8378],[1, 0, 2, 2]
[11,8379],[0, 1, 2, 0]
[11,8380],[1, 2, 3, 0]
[11,8381],[0, 2, 0, 3, 0]
[11,8382],[1, 0, 0, 5, 6]
[11,8383],[1, 2, 0, 0, 8]
[11,8384],[0, 1, 0, 4, 4]
[11,8385],[0, 1, 1, 5, 0]
[11,8386],[0, 1, 2, 3, 7]
[11,8387],[0, 0, 2, 4, 5]
[11,8388],[1, 1, 4, 0, 5]
[11,8389],[0, 1, 0, 1, 4, 8]
[11,8390],[1, 1, 2, 3, 2, 10]
[11,8391],[0, 1, 0, 3, 5]
[11,8392],[1, 2, 3, 5, 10]
[11,8393],[1, 2, 3, 3, 3, 8]
[11,8394],[1, 1, 1, 0, 1, 4]
[11,8395],[1, 1, 3, 2, 4]
[11,8396],[1, 1, 0, 6, 0, 6]
[11,8397],[0, 2, 0, 1, 8, 0]
[11,8398],[1, 2, 0, 4, 0, 5]
[11,8399],[0, 2, 4, 3, 8, 3]
[11,8400],[1, 2, 3, 4, 4]
[11,8401],[0, 0, 3, 6]
[11,8402],[0, 1, 4, 5]
[11,8403],[1, 0, 0, 1]
[11,8404],[1, 1, 0, 5]
[11,8405],[0, 1, 1, 5]
[11,8406],[1, 1, 2, 0, 10]
[11,8407],[1, 2, 3, 0, 8]
[11,8408],[0, 0, 2, 6]
[11,8409],[1, 1, 1, 5]
[11,8410],[0, 2, 2, 0]
[11,8411],[1, 1, 3, 0]
[11,8412],[0, 2, 4, 2]
[11,8413],[1, 2, 4, 4]
[11,8414],[1, 0, 1, 3]
[11,8415],[0, 2, 4, 0]
[11,8416],[1, 0, 3, 2]
[11,8417],[0, 1, 4, 4]
[11,8418],[1, 2, 3, 3]
[11,8419],[0, 0, 3, 0]
[11,8420],[1, 2, 4, 5]
[11,8421],[1, 2, 4, 6]
[11,8422],[0, 2, 3, 4, 9]
[11,8423],[0, 0, 1, 4, 6]
[11,8424],[0, 0, 1, 0, 1, 10]
[11,8425],[0, 0, 3, 6, 9, 0]
[11,8426],[0, 0, 0, 1, 3, 4]
[11,8427],[0, 2, 0, 5, 2, 5]
[11,8428],[0, 0, 2, 1, 10]
[11,8429],[0, 2, 1, 0]
[11,8430],[0, 1, 1, 3]
[11,8431],[0, 1, 0, 2]
[11,8432],[0, 0, 4, 1]
[11,8433],[1, 1, 3, 4]
[11,8434],[1, 1, 1, 4]
[11,8435],[1, 0, 2, 1]
[11,8436],[0, 0, 4, 1, 6]
[11,8437],[0, 0, 2, 4, 1, 11]
[11,8438],[0, 2, 4, 1, 4, 5]
[11,8439],[0, 0, 1, 1, 2, 11]
[11,8440],[1, 1, 4, 6]
[11,8441],[0, 2, 3, 0]
[11,8442],[1, 0, 1, 1]
[11,8443],[0, 2, 0, 0, 4, 12]
[11,8444],[1, 1, 0, 1]
[11,8445],[0, 2, 0, 2]
[11,8446],[1, 2, 2, 4]
[11,8447],[0, 0, 4, 4, 3]
[11,8448],[1, 0, 1, 5, 0]
[11,8449],[0, 1, 0, 0]
[11,8450],[1, 2, 3, 2]
[11,8451],[1, 0, 0, 6]
[11,8452],[1, 2, 0, 1, 0]
[11,8453],[0, 0, 1, 5, 1, 10]
[11,8454],[1, 0, 1, 1, 5, 9]
[11,8455],[0, 0, 3, 5]
[11,8456],[1, 1, 3, 1, 8, 9]
[11,8457],[0, 2, 4, 5, 2]
[11,8458],[0, 1, 1, 6, 9]
[11,8459],[1, 2, 3, 5, 0]
[11,8460],[0, 0, 0, 5, 10]
[11,8461],[0, 0, 2, 3, 3, 4]
[11,8462],[0, 0, 4, 1, 0, 9]
[11,8463],[1, 0, 2, 1, 4, 12]
[11,8464],[0, 2, 0, 0]
[11,8465],[0, 1, 3, 4, 1]
[11,8466],[0, 2, 3, 3]
[11,8467],[0, 2, 4, 5, 0]
[11,8468],[0, 2, 2, 0]
[11,8469],[0, 0, 2, 1, 2]
[11,8470],[1, 0, 1, 2, 9]
[11,8471],[0, 2, 0, 5]
[11,8472],[0, 0, 2, 3, 1]
[11,8473],[1, 0, 1, 0, 0]
[11,8474],[0, 2, 4, 4]
[11,8475],[1, 1, 4, 2]
[11,8476],[1, 2, 2, 4]
[11,8477],[0, 2, 2, 2, 8]
[11,8478],[0, 2, 2, 3, 6]
[11,8479],[0, 1, 0, 3, 10]
[11,8480],[0, 1, 2, 0, 1, 3]
[11,8481],[1, 1, 3, 5]
[11,8482],[0, 1, 3, 1]
[11,8483],[1, 0, 4, 0, 7]
[11,8484],[0, 2, 0, 5]
[11,8485],[0, 1, 2, 2, 6]
[11,8486],[0, 2, 2, 3, 6]
[11,8487],[0, 0, 4, 1, 0]
[11,8488],[1, 2, 1, 2, 1]
[11,8489],[1, 0, 0, 0, 2]
[11,8490],[1, 1, 2, 0, 1]
[11,8491],[1, 1, 0, 0, 4]
[11,8492],[0, 0, 4, 1, 8]
[11,8493],[1, 1, 3, 1, 6]
[11,8494],[0, 1, 4, 6, 9]
[11,8495],[1, 0, 1, 1, 4]
[11,8496],[0, 0, 0, 1, 7]
[11,8497],[0, 2, 3, 5, 7]
[11,8498],[0, 2, 2, 6]
[11,8499],[0, 2, 3, 1, 8]
[11,8500],[1, 2, 3, 6, 5]
[11,8501],[0, 0, 0, 0]
[11,8502],[0, 2, 0, 1, 8]
[11,8503],[1, 1, 3, 1, 6]
[11,8504],[0, 1, 0, 2]
[11,8505],[0, 2, 1, 2]
[11,8506],[0, 0, 0, 0, 4]
[11,8507],[0, 2, 2, 3, 1]
[11,8508],[1, 2, 1, 2]
[11,8509],[1, 1, 1, 3]
[11,8510],[1, 2, 2, 3]
[11,8511],[0, 2, 1, 1]
[11,8512],[1, 2, 4, 0, 8]
[11,8513],[1, 0, 0, 5]
[11,8514],[1, 1, 1, 2]
[11,8515],[0, 2, 0, 4, 2]
[11,8516],[1, 0, 4, 5]
[11,8517],[0, 1, 1, 6]
[11,8518],[1, 1, 3, 0, 1]
[11,8519],[0, 1, 0, 1, 8]
[11,8520],[1, 0, 2, 0]
[11,8521],[1, 1, 0, 1]
[11,8522],[0, 2, 0, 1]
[11,8523],[0, 2, 0, 1]
[11,8524],[0, 1, 4, 0, 0, 0]
[11,8525],[0, 1, 1, 0, 4]
[11,8526],[1, 1, 4, 0, 2]
[11,8527],[1, 1, 2, 5]
[11,8528],[1, 1, 3, 2, 6]
[11,8529],[0, 2, 0, 3]
[11,8530],[0, 0, 1, 0, 6]
[11,8531],[0, 0, 0, 6, 3]
[11,8532],[0, 2, 0, 6, 10]
[11,8533],[0, 0, 0, 4]
[11,8534],[0, 1, 1, 0]
[11,8535],[0, 1, 4, 6, 4]
[11,8536],[1, 1, 1, 1, 5]
[11,8537],[0, 0, 0, 1, 7, 1]
[11,8538],[1, 0, 1, 5, 4, 12]
[11,8539],[1, 1, 0, 1, 1, 11]
[11,8540],[1, 1, 1, 6, 10]
[11,8541],[0, 0, 2, 6, 10, 0]
[11,8542],[0, 2, 3, 1, 4]
[11,8543],[1, 2, 1, 5, 7]
[11,8544],[1, 2, 3, 5, 9]
[11,8545],[0, 0, 4, 1, 3]
[11,8546],[0, 2, 3, 0, 1]
[11,8547],[0, 0, 2, 5, 7]
[11,8548],[1, 2, 2, 0, 1]
[11,8549],[0, 2, 1, 3, 7]
[11,8550],[0, 2, 2, 2, 10]
[11,8551],[1, 0, 2, 5, 0]
[11,8552],[0, 2, 0, 2, 4]
[11,8553],[0, 1, 4, 4, 10, 0]
[11,8554],[0, 1, 0, 3, 2]
[11,8555],[1, 1, 1, 1, 6]
[11,8556],[0, 0, 0, 2, 6]
[11,8557],[0, 2, 3, 4]
[11,8558],[0, 1, 2, 3]
[11,8559],[0, 0, 0, 3]
[11,8560],[0, 2, 0, 1]
[11,8561],[0, 1, 0, 1, 1]
[11,8562],[0, 1, 4, 4, 2]
[11,8563],[1, 1, 2, 2]
[11,8564],[1, 0, 0, 5]
[11,8565],[0, 1, 4, 0]
[11,8566],[0, 0, 4, 6, 10]
[11,8567],[0, 2, 1, 0]
[11,8568],[0, 2, 1, 6]
[11,8569],[1, 1, 2, 5]
[11,8570],[0, 0, 4, 3]
[11,8571],[0, 0, 0, 6, 0]
[11,8572],[0, 0, 2, 4, 1]
[11,8573],[0, 0, 4, 0, 6]
[11,8574],[0, 1, 3, 3]
[11,8575],[1, 2, 2, 1]
[11,8576],[0, 2, 2, 0]
[11,8577],[1, 1, 3, 2]
[11,8578],[0, 0, 1, 1]
[11,8579],[1, 1, 1, 3]
[11,8580],[0, 0, 2, 1]
[11,8581],[0, 0, 3, 2]
[11,8582],[0, 2, 1, 0]
[11,8583],[1, 1, 1, 1]
[11,8584],[0, 2, 4, 3]
[11,8585],[0, 1, 4, 5]
[11,8586],[1, 2, 4, 4]
[11,8587],[0, 1, 4, 4]
[11,8588],[0, 0, 2, 3]
[11,8589],[0, 2, 3, 4]
[11,8590],[1, 1, 1, 3]
[11,8591],[1, 2, 2, 3]
[11,8592],[0, 0, 4, 3]
[11,8593],[1, 0, 1, 5]
[11,8594],[0, 0, 2, 2]
[11,8595],[0, 0, 3, 2]
[11,8596],[1, 2, 3, 3]
[11,8597],[0, 0, 2, 0]
[11,8598],[0, 0, 0, 0]
[11,8599],[0, 1, 1, 6]
[11,8600],[1, 1, 2, 0, 10]
[11,8601],[1, 1, 2, 1]
[11,8602],[0, 0, 4, 5]
[11,8603],[0, 2, 4, 3]
[11,8604],[1, 1, 3, 1, 10]
[11,8605],[0, 2, 0, 3]
[11,8606],[0, 2, 4, 6]
[11,8607],[0, 2, 1, 6, 10]
[11,8608],[0, 0, 2, 5, 1]
[11,8609],[0, 0, 3, 5, 0]
[11,8610],[1, 2, 0, 1, 7]
[11,8611],[1, 2, 4, 6]
[11,8612],[0, 0, 1, 0, 2]
[11,8613],[0, 0, 3, 3]
[11,8614],[1, 0, 4, 3]
[11,8615],[0, 1, 0, 1, 1]
[11,8616],[0, 1, 0, 1, 1]
[11,8617],[0, 1, 4, 1]
[11,8618],[0, 0, 2, 0, 6]
[11,8619],[0, 0, 4, 0]
[11,8620],[1, 0, 1, 5]
[11,8621],[0, 1, 3, 0]
[11,8622],[0, 2, 3, 1]
[11,8623],[1, 2, 0, 3]
[11,8624],[1, 2, 2, 0]
[11,8625],[0, 0, 0, 6]
[11,8626],[0, 0, 0, 3]
[11,8627],[1, 2, 1, 4]
[11,8628],[1, 1, 2, 0]
[11,8629],[0, 2, 3, 5]
[11,8630],[1, 1, 0, 4, 1]
[11,8631],[0, 0, 0, 6]
[11,8632],[0, 1, 4, 6]
[11,8633],[1, 0, 4, 1, 3]
[11,8634],[0, 2, 0, 2, 6]
[11,8635],[0, 1, 1, 2]
[11,8636],[0, 2, 2, 4, 4]
[11,8637],[1, 2, 3, 6, 6]
[11,8638],[0, 1, 0, 2]
[11,8639],[0, 0, 0, 0]
[11,8640],[0, 0, 4, 4]
[11,8641],[1, 1, 4, 2]
[11,8642],[0, 2, 4, 5]
[11,8643],[0, 1, 0, 2]
[11,8644],[0, 2, 1, 0]
[11,8645],[0, 0, 3, 6]
[11,8646],[1, 2, 3, 3]
[11,8647],[1, 2, 0, 6]
[11,8648],[0, 0, 0, 0]
[11,8649],[0, 0, 2, 0]
[11,8650],[0, 0, 0, 1]
[11,8651],[1, 2, 0, 0]
[11,8652],[0, 1, 1, 0]
[11,8653],[0, 1, 1, 2]
[11,8654],[0, 2, 0, 0]
[11,8655],[0, 1, 0, 4]
[11,8656],[0, 2, 3, 6]
[11,8657],[0, 0, 4, 3]
[11,8658],[0, 0, 4, 3]
[11,8659],[0, 1, 0, 4]
[11,8660],[0, 1, 0, 1]
[11,8661],[0, 1, 4, 3]
[11,8662],[0, 2, 2, 0]
[11,8663],[0, 0, 3, 5]
[11,8664],[0, 0, 2, 1]
[11,8665],[0, 0, 0, 1]
[11,8666],[1, 0, 1, 2]
[11,8667],[1, 0, 2, 0]
[11,8668],[0, 1, 4, 3]
[11,8669],[1, 2, 4, 6]
[11,8670],[0, 2, 3, 6]
[11,8671],[0, 2, 0, 6]
[11,8672],[0, 1, 2, 0]
[11,8673],[0, 0, 0, 3]
[11,8674],[1, 0, 0, 0]
[11,8675],[0, 0, 0, 4]
[11,8676],[0, 1, 3, 4]
[11,8677],[0, 2, 1, 3]
[11,8678],[0, 0, 0, 0]
[11,8679],[1, 2, 1, 6]
[11,8680],[0, 0, 4, 1]
[11,8681],[0, 0, 4, 4]
[11,8682],[0, 0, 2, 3]
[11,8683],[0, 0, 2, 5]
[11,8684],[0, 1, 3, 4]
[11,8685],[1, 0, 2, 3]
[11,8686],[0, 0, 1, 3]
[11,8687],[0, 0, 3, 0]


==> anc/graph_transforms_results.txt <==
*******************************
Graph transforms results up to 11 loops

Computed for :
"Further investigations into the graph theory of
\phi^4-periods and the c_2 invariant" by
S. Hu, O. Schnetz, J. Shaw, K. Yeats

Compiled on August 20 2018.

FORMAT - Graph #, Class of Fourier identities, Class of twist identities, Fourier split identities, Class of equivalent periods

The graph numbering is in the same convention as "Quantum periods :
A census of \phi^4-transcendentals" by O. Schnetz.

The class of Fourier identities refers to the set of graphs which is 
a consequence of some sequence of duals from the original graph.

The class of twist identities refers to the set of graphs which is 
a consequence of some sequence of twists from the original graph.

The class of equivalent periods refers to the set of graphs in which 
any pair of graphs have proven period equivalences as a consequence of 
any sequence of Fourier, twist or Fourier split transforms.

Any self-transforms are omitted.
Graphs with no identities from these three transforms are also omitted.
*******************************
'7,4', {'7,7'}, {'7,7'}, {'7,7'}, {'7,4', '7,7'}
'7,5', {'7,10'}, {}, {}, {'7,5', '7,10'}
'7,7', {'7,4'}, {'7,4'}, {'7,4'}, {'7,4', '7,7'}
'7,10', {'7,5'}, {}, {}, {'7,5', '7,10'}
'8,6', {}, {'8,9'}, {'8,9'}, {'8,6', '8,9'}
'8,7', {}, {'8,8'}, {'8,8'}, {'8,7', '8,8'}
'8,8', {}, {'8,7'}, {'8,7'}, {'8,7', '8,8'}
'8,9', {}, {'8,6'}, {'8,6'}, {'8,6', '8,9'}
'8,10', {}, {'8,22'}, {'8,22'}, {'8,10', '8,22'}
'8,11', {}, {'8,15'}, {'8,15'}, {'8,11', '8,15'}
'8,13', {'8,21'}, {'8,21'}, {'8,21'}, {'8,13', '8,21'}
'8,15', {}, {'8,11'}, {'8,11'}, {'8,11', '8,15'}
'8,17', {}, {'8,23'}, {'8,23'}, {'8,17', '8,23'}
'8,18', {'8,25'}, {'8,25'}, {'8,25'}, {'8,18', '8,25'}
'8,19', {'8,27'}, {}, {'8,27'}, {'8,19', '8,27'}
'8,21', {'8,13'}, {'8,13'}, {'8,13'}, {'8,13', '8,21'}
'8,22', {}, {'8,10'}, {'8,10'}, {'8,10', '8,22'}
'8,23', {}, {'8,17'}, {'8,17'}, {'8,17', '8,23'}
'8,25', {'8,18'}, {'8,18'}, {'8,18'}, {'8,18', '8,25'}
'8,26', {}, {'8,28'}, {'8,28'}, {'8,26', '8,28'}
'8,27', {'8,19'}, {}, {'8,19'}, {'8,19', '8,27'}
'8,28', {}, {'8,26'}, {'8,26'}, {'8,26', '8,28'}
'8,32', {}, {'8,34'}, {}, {'8,32', '8,34'}
'8,34', {}, {'8,32'}, {}, {'8,32', '8,34'}
'9,6', {}, {'9,10'}, {'9,10'}, {'9,6', '9,10'}
'9,8', {}, {'9,9'}, {'9,9'}, {'9,8', '9,9'}
'9,9', {}, {'9,8'}, {'9,8'}, {'9,8', '9,9'}
'9,10', {}, {'9,6'}, {'9,6'}, {'9,6', '9,10'}
'9,11', {}, {'9,58'}, {'9,58'}, {'9,11', '9,58'}
'9,12', {}, {'9,16'}, {'9,16'}, {'9,12', '9,16'}
'9,14', {}, {'9,66'}, {'9,66'}, {'9,14', '9,66'}
'9,16', {}, {'9,12'}, {'9,12'}, {'9,12', '9,16'}
'9,17', {}, {'9,28'}, {'9,28'}, {'9,17', '9,28'}
'9,18', {}, {'9,22', '9,26'}, {'9,22', '9,26'}, {'9,18', '9,22', '9,26'}
'9,19', {}, {'9,27'}, {'9,27'}, {'9,19', '9,27'}
'9,20', {}, {'9,21', '9,24'}, {'9,21', '9,24'}, {'9,20', '9,21', '9,24'}
'9,21', {}, {'9,20', '9,24'}, {'9,20', '9,24'}, {'9,20', '9,21', '9,24'}
'9,22', {}, {'9,18', '9,26'}, {'9,18', '9,26'}, {'9,18', '9,22', '9,26'}
'9,23', {}, {'9,25', '9,65'}, {'9,25'}, {'9,23', '9,25', '9,65'}
'9,24', {}, {'9,20', '9,21'}, {'9,20', '9,21'}, {'9,20', '9,21', '9,24'}
'9,25', {}, {'9,23', '9,65'}, {'9,23', '9,65'}, {'9,23', '9,25', '9,65'}
'9,26', {}, {'9,18', '9,22'}, {'9,18', '9,22'}, {'9,18', '9,22', '9,26'}
'9,27', {}, {'9,19'}, {'9,19'}, {'9,19', '9,27'}
'9,28', {}, {'9,17'}, {'9,17'}, {'9,17', '9,28'}
'9,29', {}, {'9,35', '9,55'}, {'9,35'}, {'9,29', '9,35', '9,55'}
'9,31', {}, {'9,34', '9,71'}, {'9,34', '9,71'}, {'9,31', '9,34', '9,71'}
'9,32', {}, {'9,33'}, {'9,33'}, {'9,32', '9,33'}
'9,33', {}, {'9,32'}, {'9,32'}, {'9,32', '9,33'}
'9,34', {}, {'9,31', '9,71'}, {'9,31'}, {'9,31', '9,34', '9,71'}
'9,35', {}, {'9,29', '9,55'}, {'9,29', '9,55'}, {'9,29', '9,35', '9,55'}
'9,36', {}, {'9,75'}, {'9,75'}, {'9,36', '9,75'}
'9,39', {}, {'9,52'}, {'9,52'}, {'9,39', '9,52'}
'9,40', {}, {'9,54'}, {'9,54'}, {'9,40', '9,54'}
'9,42', {'9,90'}, {'9,56'}, {'9,56'}, {'9,42', '9,56', '9,90'}
'9,43', {}, {'9,59'}, {'9,59'}, {'9,43', '9,59'}
'9,44', {}, {'9,50', '9,60'}, {'9,50', '9,60'}, {'9,44', '9,50', '9,60'}
'9,45', {}, {}, {'9,62'}, {'9,45', '9,62'}
'9,46', {}, {'9,88'}, {'9,88'}, {'9,46', '9,88'}
'9,50', {}, {'9,44', '9,60'}, {'9,44', '9,60'}, {'9,44', '9,50', '9,60'}
'9,52', {}, {'9,39'}, {'9,39'}, {'9,39', '9,52'}
'9,54', {}, {'9,40'}, {'9,40'}, {'9,40', '9,54'}
'9,55', {}, {'9,29', '9,35'}, {'9,35'}, {'9,29', '9,35', '9,55'}
'9,56', {}, {'9,42'}, {'9,42', '9,90'}, {'9,42', '9,56', '9,90'}
'9,58', {}, {'9,11'}, {'9,11'}, {'9,11', '9,58'}
'9,59', {}, {'9,43'}, {'9,43'}, {'9,43', '9,59'}
'9,60', {}, {'9,44', '9,50'}, {'9,44', '9,50'}, {'9,44', '9,50', '9,60'}
'9,61', {}, {'9,63'}, {}, {'9,61', '9,63'}
'9,62', {}, {}, {'9,45'}, {'9,45', '9,62'}
'9,63', {}, {'9,61'}, {}, {'9,61', '9,63'}
'9,65', {}, {'9,23', '9,25'}, {'9,25'}, {'9,23', '9,25', '9,65'}
'9,66', {}, {'9,14'}, {'9,14'}, {'9,14', '9,66'}
'9,71', {}, {'9,31', '9,34'}, {'9,31'}, {'9,31', '9,34', '9,71'}
'9,74', {}, {'9,92'}, {'9,92'}, {'9,74', '9,92'}
'9,75', {}, {'9,36'}, {'9,36'}, {'9,36', '9,75'}
'9,76', {'9,122'}, {'9,95', '9,122'}, {'9,95'}, {'9,76', '9,95', '9,122'}
'9,77', {}, {'9,102'}, {'9,102'}, {'9,77', '9,102'}
'9,78', {}, {'9,93', '9,123'}, {'9,93', '9,123'}, {'9,78', '9,93', '9,123'}
'9,79', {}, {'9,96'}, {'9,96'}, {'9,79', '9,96'}
'9,80', {'9,117'}, {}, {'9,116'}, {'9,80', '9,116', '9,117'}
'9,81', {}, {'9,128'}, {'9,128'}, {'9,81', '9,128'}
'9,87', {'9,113'}, {}, {'9,112'}, {'9,87', '9,112', '9,113'}
'9,88', {}, {'9,46'}, {'9,46'}, {'9,46', '9,88'}
'9,89', {}, {'9,127'}, {'9,127'}, {'9,89', '9,127'}
'9,90', {'9,42'}, {}, {'9,56'}, {'9,42', '9,56', '9,90'}
'9,92', {}, {'9,74'}, {'9,74'}, {'9,74', '9,92'}
'9,93', {'9,123'}, {'9,78', '9,123'}, {'9,78'}, {'9,78', '9,93', '9,123'}
'9,94', {}, {'9,124'}, {'9,124'}, {'9,94', '9,124'}
'9,95', {}, {'9,76', '9,122'}, {'9,76', '9,122'}, {'9,76', '9,95', '9,122'}
'9,96', {}, {'9,79'}, {'9,79'}, {'9,79', '9,96'}
'9,99', {}, {'9,126'}, {'9,126'}, {'9,99', '9,126'}
'9,100', {}, {'9,125'}, {'9,125'}, {'9,100', '9,125'}
'9,101', {}, {'9,129'}, {'9,129'}, {'9,101', '9,129'}
'9,102', {}, {'9,77'}, {'9,77'}, {'9,77', '9,102'}
'9,103', {'9,115'}, {}, {'9,118'}, {'9,103', '9,115', '9,118'}
'9,108', {}, {'9,111'}, {}, {'9,108', '9,111'}
'9,109', {}, {'9,110'}, {'9,110'}, {'9,109', '9,110'}
'9,110', {}, {'9,109'}, {'9,109'}, {'9,109', '9,110'}
'9,111', {}, {'9,108'}, {}, {'9,108', '9,111'}
'9,112', {}, {'9,113'}, {'9,87', '9,113'}, {'9,87', '9,112', '9,113'}
'9,113', {'9,87'}, {'9,112'}, {'9,112'}, {'9,87', '9,112', '9,113'}
'9,115', {'9,103'}, {'9,118'}, {'9,118'}, {'9,103', '9,115', '9,118'}
'9,116', {}, {'9,117'}, {'9,80', '9,117'}, {'9,80', '9,116', '9,117'}
'9,117', {'9,80'}, {'9,116'}, {'9,116'}, {'9,80', '9,116', '9,117'}
'9,118', {}, {'9,115'}, {'9,103', '9,115'}, {'9,103', '9,115', '9,118'}
'9,122', {'9,76'}, {'9,76', '9,95'}, {'9,95'}, {'9,76', '9,95', '9,122'}
'9,123', {'9,93'}, {'9,78', '9,93'}, {'9,78'}, {'9,78', '9,93', '9,123'}
'9,124', {}, {'9,94'}, {'9,94'}, {'9,94', '9,124'}
'9,125', {}, {'9,100'}, {'9,100'}, {'9,100', '9,125'}
'9,126', {}, {'9,99'}, {'9,99'}, {'9,99', '9,126'}
'9,127', {}, {'9,89'}, {'9,89'}, {'9,89', '9,127'}
'9,128', {}, {'9,81'}, {'9,81'}, {'9,81', '9,128'}
'9,129', {}, {'9,101'}, {'9,101'}, {'9,101', '9,129'}
'9,130', {'9,153'}, {}, {}, {'9,130', '9,153'}
'9,134', {'9,159'}, {}, {}, {'9,134', '9,159'}
'9,135', {'9,164'}, {}, {}, {'9,135', '9,164'}
'9,136', {}, {'9,149'}, {'9,149'}, {'9,136', '9,149'}
'9,148', {}, {'9,150'}, {}, {'9,148', '9,150'}
'9,149', {}, {'9,136'}, {'9,136'}, {'9,136', '9,149'}
'9,150', {}, {'9,148'}, {}, {'9,148', '9,150'}
'9,153', {'9,130'}, {}, {}, {'9,130', '9,153'}
'9,158', {}, {'9,160'}, {}, {'9,158', '9,160'}
'9,159', {'9,134'}, {}, {}, {'9,134', '9,159'}
'9,160', {}, {'9,158'}, {}, {'9,158', '9,160'}
'9,164', {'9,135'}, {}, {}, {'9,135', '9,164'}
'10,7', {}, {'10,11'}, {'10,11'}, {'10,7', '10,11'}
'10,9', {}, {'10,10'}, {'10,10'}, {'10,9', '10,10'}
'10,10', {}, {'10,9'}, {'10,9'}, {'10,9', '10,10'}
'10,11', {}, {'10,7'}, {'10,7'}, {'10,7', '10,11'}
'10,12', {}, {'10,70'}, {'10,70'}, {'10,12', '10,70'}
'10,13', {}, {'10,17'}, {'10,17'}, {'10,13', '10,17'}
'10,15', {}, {'10,78'}, {'10,78'}, {'10,15', '10,78'}
'10,17', {}, {'10,13'}, {'10,13'}, {'10,13', '10,17'}
'10,18', {}, {'10,37'}, {'10,37'}, {'10,18', '10,37'}
'10,19', {}, {'10,33'}, {}, {'10,19', '10,33'}
'10,20', {}, {'10,34', '10,35'}, {'10,34', '10,35'}, {'10,20', '10,34', '10,35'}
'10,21', {}, {'10,36'}, {}, {'10,21', '10,36'}
'10,22', {}, {'10,26', '10,32'}, {'10,26', '10,32'}, {'10,22', '10,26', '10,32'}
'10,23', {}, {'10,28'}, {}, {'10,23', '10,28'}
'10,24', {}, {'10,25', '10,29', '10,30'}, {'10,25', '10,29', '10,30'}, {'10,24', '10,25', '10,29', '10,30'}
'10,25', {}, {'10,24', '10,29', '10,30'}, {'10,24', '10,29', '10,30'}, {'10,24', '10,25', '10,29', '10,30'}
'10,26', {}, {'10,22', '10,32'}, {'10,22', '10,32'}, {'10,22', '10,26', '10,32'}
'10,27', {}, {'10,31', '10,77'}, {}, {'10,27', '10,31', '10,77'}
'10,28', {}, {'10,23'}, {}, {'10,23', '10,28'}
'10,29', {}, {'10,24', '10,25', '10,30'}, {'10,24', '10,25', '10,30'}, {'10,24', '10,25', '10,29', '10,30'}
'10,30', {}, {'10,24', '10,25', '10,29'}, {'10,24', '10,25', '10,29'}, {'10,24', '10,25', '10,29', '10,30'}
'10,31', {}, {'10,27', '10,77'}, {'10,77'}, {'10,27', '10,31', '10,77'}
'10,32', {}, {'10,22', '10,26'}, {'10,22', '10,26'}, {'10,22', '10,26', '10,32'}
'10,33', {}, {'10,19'}, {}, {'10,19', '10,33'}
'10,34', {}, {'10,20', '10,35'}, {'10,20', '10,35'}, {'10,20', '10,34', '10,35'}
'10,35', {}, {'10,20', '10,34'}, {'10,20', '10,34'}, {'10,20', '10,34', '10,35'}
'10,36', {}, {'10,21'}, {}, {'10,21', '10,36'}
'10,37', {}, {'10,18'}, {'10,18'}, {'10,18', '10,37'}
'10,38', {}, {'10,44', '10,282'}, {'10,44'}, {'10,38', '10,44', '10,282'}
'10,40', {}, {'10,43', '10,83'}, {'10,83'}, {'10,40', '10,43', '10,83'}
'10,41', {}, {'10,42'}, {'10,42'}, {'10,41', '10,42'}
'10,42', {}, {'10,41'}, {'10,41'}, {'10,41', '10,42'}
'10,43', {}, {'10,40', '10,83'}, {}, {'10,40', '10,43', '10,83'}
'10,44', {}, {'10,38', '10,282'}, {'10,38', '10,282'}, {'10,38', '10,44', '10,282'}
'10,46', {}, {'10,67'}, {}, {'10,46', '10,67'}
'10,50', {}, {'10,64', '10,279'}, {'10,64'}, {'10,50', '10,64', '10,279'}
'10,51', {}, {'10,281'}, {}, {'10,51', '10,281'}
'10,52', {}, {'10,66'}, {'10,66'}, {'10,52', '10,66'}
'10,54', {}, {'10,68'}, {'10,68'}, {'10,54', '10,68'}
'10,55', {}, {'10,71'}, {'10,71'}, {'10,55', '10,71'}
'10,56', {}, {'10,62', '10,72'}, {'10,62', '10,72'}, {'10,56', '10,62', '10,72'}
'10,57', {}, {}, {'10,74'}, {'10,57', '10,74'}
'10,58', {}, {'10,358'}, {'10,358'}, {'10,58', '10,358'}
'10,62', {}, {'10,56', '10,72'}, {'10,56', '10,72'}, {'10,56', '10,62', '10,72'}
'10,64', {}, {'10,50', '10,279'}, {'10,50', '10,279'}, {'10,50', '10,64', '10,279'}
'10,66', {}, {'10,52'}, {'10,52'}, {'10,52', '10,66'}
'10,67', {}, {'10,46'}, {}, {'10,46', '10,67'}
'10,68', {}, {'10,54'}, {'10,54'}, {'10,54', '10,68'}
'10,70', {}, {'10,12'}, {'10,12'}, {'10,12', '10,70'}
'10,71', {}, {'10,55'}, {'10,55'}, {'10,55', '10,71'}
'10,72', {}, {'10,56', '10,62'}, {'10,56', '10,62'}, {'10,56', '10,62', '10,72'}
'10,73', {}, {'10,75'}, {}, {'10,73', '10,75'}
'10,74', {}, {}, {'10,57'}, {'10,57', '10,74'}
'10,75', {}, {'10,73'}, {}, {'10,73', '10,75'}
'10,77', {}, {'10,27', '10,31'}, {'10,31'}, {'10,27', '10,31', '10,77'}
'10,78', {}, {'10,15'}, {'10,15'}, {'10,15', '10,78'}
'10,83', {}, {'10,40', '10,43'}, {'10,40'}, {'10,40', '10,43', '10,83'}
'10,84', {}, {'10,87', '10,149'}, {'10,87', '10,149'}, {'10,84', '10,87', '10,149'}
'10,85', {}, {'10,86', '10,113', '10,136'}, {'10,86', '10,113', '10,136'}, {'10,85', '10,86', '10,113', '10,136'}
'10,86', {}, {'10,85', '10,113', '10,136'}, {'10,85', '10,113', '10,136'}, {'10,85', '10,86', '10,113', '10,136'}
'10,87', {}, {'10,84', '10,149'}, {'10,84', '10,149'}, {'10,84', '10,87', '10,149'}
'10,88', {}, {'10,148'}, {'10,148'}, {'10,88', '10,148'}
'10,89', {}, {'10,92', '10,137', '10,140'}, {'10,92'}, {'10,89', '10,92', '10,137', '10,140'}
'10,90', {}, {'10,91', '10,104', '10,109', '10,122', '10,126'}, {'10,91', '10,104', '10,109', '10,122', '10,126'}, {'10,90', '10,91', '10,104', '10,109', '10,122', '10,126'}
'10,91', {}, {'10,90', '10,104', '10,109', '10,122', '10,126'}, {'10,90', '10,104', '10,109', '10,122', '10,126'}, {'10,90', '10,91', '10,104', '10,109', '10,122', '10,126'}
'10,92', {}, {'10,89', '10,137', '10,140'}, {'10,89', '10,137', '10,140'}, {'10,89', '10,92', '10,137', '10,140'}
'10,93', {}, {'10,138', '10,139', '10,191'}, {'10,138', '10,139', '10,191'}, {'10,93', '10,138', '10,139', '10,191'}
'10,94', {}, {'10,98', '10,141', '10,146'}, {'10,141', '10,146'}, {'10,94', '10,98', '10,141', '10,146'}
'10,95', {}, {'10,143'}, {'10,143'}, {'10,95', '10,143'}
'10,96', {}, {'10,142', '10,147', '10,202'}, {'10,142', '10,147', '10,202'}, {'10,96', '10,142', '10,147', '10,202'}
'10,97', {}, {'10,144', '10,145'}, {'10,144', '10,145'}, {'10,97', '10,144', '10,145'}
'10,98', {}, {'10,94', '10,141', '10,146'}, {'10,141', '10,146'}, {'10,94', '10,98', '10,141', '10,146'}
'10,99', {}, {'10,100', '10,110', '10,111', '10,134'}, {'10,100', '10,111'}, {'10,99', '10,100', '10,110', '10,111', '10,134'}
'10,100', {}, {'10,99', '10,110', '10,111', '10,134'}, {'10,99', '10,110', '10,134'}, {'10,99', '10,100', '10,110', '10,111', '10,134'}
'10,101', {}, {'10,112', '10,135'}, {'10,112', '10,135'}, {'10,101', '10,112', '10,135'}
'10,102', {}, {'10,103', '10,106', '10,107', '10,121', '10,125'}, {'10,103', '10,107', '10,125'}, {'10,102', '10,103', '10,106', '10,107', '10,121', '10,125'}
'10,103', {}, {'10,102', '10,106', '10,107', '10,121', '10,125'}, {'10,102', '10,106', '10,107', '10,121', '10,125'}, {'10,102', '10,103', '10,106', '10,107', '10,121', '10,125'}
'10,104', {}, {'10,90', '10,91', '10,109', '10,122', '10,126'}, {'10,90', '10,91', '10,109', '10,122', '10,126'}, {'10,90', '10,91', '10,104', '10,109', '10,122', '10,126'}
'10,105', {}, {'10,108', '10,123', '10,124', '10,201'}, {'10,123', '10,124'}, {'10,105', '10,108', '10,123', '10,124', '10,201'}
'10,106', {}, {'10,102', '10,103', '10,107', '10,121', '10,125'}, {'10,103', '10,107', '10,121'}, {'10,102', '10,103', '10,106', '10,107', '10,121', '10,125'}
'10,107', {}, {'10,102', '10,103', '10,106', '10,121', '10,125'}, {'10,102', '10,103', '10,106', '10,121', '10,125'}, {'10,102', '10,103', '10,106', '10,107', '10,121', '10,125'}
'10,108', {}, {'10,105', '10,123', '10,124', '10,201'}, {'10,123', '10,124', '10,201'}, {'10,105', '10,108', '10,123', '10,124', '10,201'}
'10,109', {}, {'10,90', '10,91', '10,104', '10,122', '10,126'}, {'10,90', '10,91', '10,104', '10,122', '10,126'}, {'10,90', '10,91', '10,104', '10,109', '10,122', '10,126'}
'10,110', {}, {'10,99', '10,100', '10,111', '10,134'}, {'10,100', '10,111', '10,134'}, {'10,99', '10,100', '10,110', '10,111', '10,134'}
'10,111', {}, {'10,99', '10,100', '10,110', '10,134'}, {'10,99', '10,110', '10,134'}, {'10,99', '10,100', '10,110', '10,111', '10,134'}
'10,112', {}, {'10,101', '10,135'}, {'10,101', '10,135'}, {'10,101', '10,112', '10,135'}
'10,113', {}, {'10,85', '10,86', '10,136'}, {'10,85', '10,86', '10,136'}, {'10,85', '10,86', '10,113', '10,136'}
'10,114', {}, {'10,120', '10,127', '10,132', '10,339'}, {'10,127', '10,132'}, {'10,114', '10,120', '10,127', '10,132', '10,339'}
'10,115', {}, {'10,129'}, {'10,129'}, {'10,115', '10,129'}
'10,116', {}, {'10,119', '10,128', '10,133', '10,209'}, {'10,128', '10,133', '10,209'}, {'10,116', '10,119', '10,128', '10,133', '10,209'}
'10,117', {}, {'10,118', '10,130', '10,131'}, {'10,130', '10,131'}, {'10,117', '10,118', '10,130', '10,131'}
'10,118', {}, {'10,117', '10,130', '10,131'}, {'10,130', '10,131'}, {'10,117', '10,118', '10,130', '10,131'}
'10,119', {}, {'10,116', '10,128', '10,133', '10,209'}, {'10,128', '10,133'}, {'10,116', '10,119', '10,128', '10,133', '10,209'}
'10,120', {}, {'10,114', '10,127', '10,132', '10,339'}, {'10,127', '10,132'}, {'10,114', '10,120', '10,127', '10,132', '10,339'}
'10,121', {}, {'10,102', '10,103', '10,106', '10,107', '10,125'}, {'10,103', '10,106', '10,107'}, {'10,102', '10,103', '10,106', '10,107', '10,121', '10,125'}
'10,122', {}, {'10,90', '10,91', '10,104', '10,109', '10,126'}, {'10,90', '10,91', '10,104', '10,109', '10,126'}, {'10,90', '10,91', '10,104', '10,109', '10,122', '10,126'}
'10,123', {}, {'10,105', '10,108', '10,124', '10,201'}, {'10,105', '10,108'}, {'10,105', '10,108', '10,123', '10,124', '10,201'}
'10,124', {}, {'10,105', '10,108', '10,123', '10,201'}, {'10,105', '10,108', '10,201'}, {'10,105', '10,108', '10,123', '10,124', '10,201'}
'10,125', {}, {'10,102', '10,103', '10,106', '10,107', '10,121'}, {'10,102', '10,103', '10,107'}, {'10,102', '10,103', '10,106', '10,107', '10,121', '10,125'}
'10,126', {}, {'10,90', '10,91', '10,104', '10,109', '10,122'}, {'10,90', '10,91', '10,104', '10,109', '10,122'}, {'10,90', '10,91', '10,104', '10,109', '10,122', '10,126'}
'10,127', {}, {'10,114', '10,120', '10,132', '10,339'}, {'10,114', '10,120'}, {'10,114', '10,120', '10,127', '10,132', '10,339'}
'10,128', {}, {'10,116', '10,119', '10,133', '10,209'}, {'10,116', '10,119', '10,209'}, {'10,116', '10,119', '10,128', '10,133', '10,209'}
'10,129', {}, {'10,115'}, {'10,115'}, {'10,115', '10,129'}
'10,130', {}, {'10,117', '10,118', '10,131'}, {'10,117', '10,118'}, {'10,117', '10,118', '10,130', '10,131'}
'10,131', {}, {'10,117', '10,118', '10,130'}, {'10,117', '10,118'}, {'10,117', '10,118', '10,130', '10,131'}
'10,132', {}, {'10,114', '10,120', '10,127', '10,339'}, {'10,114', '10,120', '10,339'}, {'10,114', '10,120', '10,127', '10,132', '10,339'}
'10,133', {}, {'10,116', '10,119', '10,128', '10,209'}, {'10,116', '10,119'}, {'10,116', '10,119', '10,128', '10,133', '10,209'}
'10,134', {}, {'10,99', '10,100', '10,110', '10,111'}, {'10,100', '10,110', '10,111'}, {'10,99', '10,100', '10,110', '10,111', '10,134'}
'10,135', {}, {'10,101', '10,112'}, {'10,101', '10,112'}, {'10,101', '10,112', '10,135'}
'10,136', {}, {'10,85', '10,86', '10,113'}, {'10,85', '10,86', '10,113'}, {'10,85', '10,86', '10,113', '10,136'}
'10,137', {}, {'10,89', '10,92', '10,140'}, {'10,92', '10,140'}, {'10,89', '10,92', '10,137', '10,140'}
'10,138', {}, {'10,93', '10,139', '10,191'}, {'10,93', '10,139'}, {'10,93', '10,138', '10,139', '10,191'}
'10,139', {}, {'10,93', '10,138', '10,191'}, {'10,93', '10,138', '10,191'}, {'10,93', '10,138', '10,139', '10,191'}
'10,140', {}, {'10,89', '10,92', '10,137'}, {'10,92', '10,137'}, {'10,89', '10,92', '10,137', '10,140'}
'10,141', {}, {'10,94', '10,98', '10,146'}, {'10,94', '10,98'}, {'10,94', '10,98', '10,141', '10,146'}
'10,142', {}, {'10,96', '10,147', '10,202'}, {'10,96', '10,147', '10,202'}, {'10,96', '10,142', '10,147', '10,202'}
'10,143', {}, {'10,95'}, {'10,95'}, {'10,95', '10,143'}
'10,144', {}, {'10,97', '10,145'}, {'10,97', '10,145'}, {'10,97', '10,144', '10,145'}
'10,145', {}, {'10,97', '10,144'}, {'10,97', '10,144'}, {'10,97', '10,144', '10,145'}
'10,146', {}, {'10,94', '10,98', '10,141'}, {'10,94', '10,98'}, {'10,94', '10,98', '10,141', '10,146'}
'10,147', {}, {'10,96', '10,142', '10,202'}, {'10,96', '10,142'}, {'10,96', '10,142', '10,147', '10,202'}
'10,148', {}, {'10,88'}, {'10,88'}, {'10,88', '10,148'}
'10,149', {}, {'10,84', '10,87'}, {'10,84', '10,87'}, {'10,84', '10,87', '10,149'}
'10,150', {}, {'10,151', '10,182', '10,188'}, {'10,151'}, {'10,150', '10,151', '10,182', '10,188'}
'10,151', {}, {'10,150', '10,182', '10,188'}, {'10,150'}, {'10,150', '10,151', '10,182', '10,188'}
'10,152', {}, {'10,433'}, {'10,433'}, {'10,152', '10,433'}
'10,155', {}, {'10,167', '10,179', '10,187', '10,320'}, {'10,167'}, {'10,155', '10,167', '10,179', '10,187', '10,320'}
'10,156', {}, {'10,168', '10,317'}, {'10,168'}, {'10,156', '10,168', '10,317'}
'10,157', {}, {'10,165', '10,181', '10,185'}, {'10,165', '10,181'}, {'10,157', '10,165', '10,181', '10,185'}
'10,158', {}, {'10,166'}, {'10,166'}, {'10,158', '10,166'}
'10,159', {}, {'10,170', '10,189', '10,195'}, {'10,170', '10,189'}, {'10,159', '10,170', '10,189', '10,195'}
'10,160', {}, {'10,169', '10,192', '10,199'}, {'10,169', '10,199'}, {'10,160', '10,169', '10,192', '10,199'}
'10,161', {}, {'10,171', '10,177', '10,183', '10,193', '10,194'}, {'10,171', '10,177', '10,194'}, {'10,161', '10,171', '10,177', '10,183', '10,193', '10,194'}
'10,162', {}, {'10,172'}, {'10,172', '10,197'}, {'10,162', '10,172', '10,197'}
'10,163', {}, {'10,174', '10,386'}, {'10,174', '10,386'}, {'10,163', '10,174', '10,386'}
'10,164', {}, {'10,173'}, {'10,173'}, {'10,164', '10,173'}
'10,165', {}, {'10,157', '10,181', '10,185'}, {'10,157'}, {'10,157', '10,165', '10,181', '10,185'}
'10,166', {}, {'10,158'}, {'10,158'}, {'10,158', '10,166'}
'10,167', {}, {'10,155', '10,179', '10,187', '10,320'}, {'10,155', '10,187'}, {'10,155', '10,167', '10,179', '10,187', '10,320'}
'10,168', {}, {'10,156', '10,317'}, {'10,156'}, {'10,156', '10,168', '10,317'}
'10,169', {}, {'10,160', '10,192', '10,199'}, {'10,160', '10,192'}, {'10,160', '10,169', '10,192', '10,199'}
'10,170', {}, {'10,159', '10,189', '10,195'}, {'10,159', '10,195'}, {'10,159', '10,170', '10,189', '10,195'}
'10,171', {}, {'10,161', '10,177', '10,183', '10,193', '10,194'}, {'10,161', '10,183'}, {'10,161', '10,171', '10,177', '10,183', '10,193', '10,194'}
'10,172', {}, {'10,162'}, {'10,162', '10,197'}, {'10,162', '10,172', '10,197'}
'10,173', {}, {'10,164'}, {'10,164'}, {'10,164', '10,173'}
'10,174', {}, {'10,163', '10,386'}, {'10,163'}, {'10,163', '10,174', '10,386'}
'10,175', {}, {'10,270'}, {}, {'10,175', '10,270'}
'10,176', {}, {'10,269'}, {}, {'10,176', '10,269'}
'10,177', {}, {'10,161', '10,171', '10,183', '10,193', '10,194'}, {'10,161', '10,183', '10,193', '10,194'}, {'10,161', '10,171', '10,177', '10,183', '10,193', '10,194'}
'10,178', {}, {'10,186'}, {'10,186'}, {'10,178', '10,186'}
'10,179', {}, {'10,155', '10,167', '10,187', '10,320'}, {'10,187', '10,320'}, {'10,155', '10,167', '10,179', '10,187', '10,320'}
'10,180', {}, {'10,184'}, {'10,184'}, {'10,180', '10,184'}
'10,181', {}, {'10,157', '10,165', '10,185'}, {'10,157', '10,185'}, {'10,157', '10,165', '10,181', '10,185'}
'10,182', {}, {'10,150', '10,151', '10,188'}, {'10,188'}, {'10,150', '10,151', '10,182', '10,188'}
'10,183', {}, {'10,161', '10,171', '10,177', '10,193', '10,194'}, {'10,171', '10,177', '10,193', '10,194'}, {'10,161', '10,171', '10,177', '10,183', '10,193', '10,194'}
'10,184', {}, {'10,180'}, {'10,180'}, {'10,180', '10,184'}
'10,185', {}, {'10,157', '10,165', '10,181'}, {'10,181'}, {'10,157', '10,165', '10,181', '10,185'}
'10,186', {}, {'10,178'}, {'10,178'}, {'10,178', '10,186'}
'10,187', {}, {'10,155', '10,167', '10,179', '10,320'}, {'10,167', '10,179'}, {'10,155', '10,167', '10,179', '10,187', '10,320'}
'10,188', {}, {'10,150', '10,151', '10,182'}, {'10,182'}, {'10,150', '10,151', '10,182', '10,188'}
'10,189', {}, {'10,159', '10,170', '10,195'}, {'10,159', '10,195'}, {'10,159', '10,170', '10,189', '10,195'}
'10,191', {}, {'10,93', '10,138', '10,139'}, {'10,93', '10,139'}, {'10,93', '10,138', '10,139', '10,191'}
'10,192', {}, {'10,160', '10,169', '10,199'}, {'10,169', '10,199'}, {'10,160', '10,169', '10,192', '10,199'}
'10,193', {}, {'10,161', '10,171', '10,177', '10,183', '10,194'}, {'10,177', '10,183', '10,194'}, {'10,161', '10,171', '10,177', '10,183', '10,193', '10,194'}
'10,194', {}, {'10,161', '10,171', '10,177', '10,183', '10,193'}, {'10,161', '10,177', '10,183', '10,193'}, {'10,161', '10,171', '10,177', '10,183', '10,193', '10,194'}
'10,195', {}, {'10,159', '10,170', '10,189'}, {'10,170', '10,189'}, {'10,159', '10,170', '10,189', '10,195'}
'10,196', {}, {'10,198'}, {}, {'10,196', '10,198'}
'10,197', {}, {}, {'10,162', '10,172'}, {'10,162', '10,172', '10,197'}
'10,198', {}, {'10,196'}, {}, {'10,196', '10,198'}
'10,199', {}, {'10,160', '10,169', '10,192'}, {'10,160', '10,192'}, {'10,160', '10,169', '10,192', '10,199'}
'10,201', {}, {'10,105', '10,108', '10,123', '10,124'}, {'10,108', '10,124'}, {'10,105', '10,108', '10,123', '10,124', '10,201'}
'10,202', {}, {'10,96', '10,142', '10,147'}, {'10,96', '10,142'}, {'10,96', '10,142', '10,147', '10,202'}
'10,203', {}, {'10,207'}, {'10,207'}, {'10,203', '10,207'}
'10,205', {}, {'10,208'}, {'10,208'}, {'10,205', '10,208'}
'10,207', {}, {'10,203'}, {'10,203'}, {'10,203', '10,207'}
'10,208', {}, {'10,205'}, {'10,205'}, {'10,205', '10,208'}
'10,209', {}, {'10,116', '10,119', '10,128', '10,133'}, {'10,116', '10,128'}, {'10,116', '10,119', '10,128', '10,133', '10,209'}
'10,210', {}, {'10,424'}, {'10,424'}, {'10,210', '10,424'}
'10,211', {}, {'10,214', '10,253', '10,515'}, {}, {'10,211', '10,214', '10,253', '10,515'}
'10,212', {}, {'10,447'}, {}, {'10,212', '10,447'}
'10,213', {}, {'10,276', '10,452'}, {}, {'10,213', '10,276', '10,452'}
'10,214', {}, {'10,211', '10,253', '10,515'}, {}, {'10,211', '10,214', '10,253', '10,515'}
'10,216', {}, {'10,432', '10,530'}, {'10,530'}, {'10,216', '10,432', '10,530'}
'10,218', {}, {'10,308'}, {'10,260'}, {'10,218', '10,260', '10,308'}
'10,219', {}, {'10,309'}, {'10,267'}, {'10,219', '10,267', '10,309'}
'10,220', {}, {'10,338'}, {}, {'10,220', '10,338'}
'10,221', {}, {'10,315'}, {}, {'10,221', '10,315'}
'10,222', {}, {'10,319'}, {}, {'10,222', '10,319'}
'10,223', {'10,519'}, {'10,286', '10,314', '10,340'}, {'10,286', '10,340'}, {'10,223', '10,286', '10,314', '10,340', '10,519'}
'10,224', {}, {'10,316'}, {}, {'10,224', '10,316'}
'10,225', {}, {'10,263', '10,283', '10,343'}, {'10,263', '10,343'}, {'10,225', '10,263', '10,283', '10,343'}
'10,226', {}, {'10,318'}, {}, {'10,226', '10,318'}
'10,227', {}, {'10,256', '10,284', '10,341'}, {'10,256', '10,341'}, {'10,227', '10,256', '10,284', '10,341'}
'10,228', {}, {'10,271', '10,287'}, {}, {'10,228', '10,271', '10,287'}
'10,231', {}, {'10,278'}, {}, {'10,231', '10,278'}
'10,232', {}, {'10,280'}, {}, {'10,232', '10,280'}
'10,233', {}, {'10,299'}, {'10,299'}, {'10,233', '10,299'}
'10,234', {}, {}, {'10,331', '10,336'}, {'10,234', '10,331', '10,336'}
'10,235', {}, {'10,378'}, {'10,378'}, {'10,235', '10,378'}
'10,238', {}, {'10,486'}, {'10,486'}, {'10,238', '10,486'}
'10,241', {}, {'10,298'}, {'10,298'}, {'10,241', '10,298'}
'10,242', {}, {}, {'10,325', '10,326'}, {'10,242', '10,325', '10,326'}
'10,243', {}, {'10,407'}, {'10,407'}, {'10,243', '10,407'}
'10,250', {}, {}, {'10,321', '10,322'}, {'10,250', '10,321', '10,322', '10,408'}
'10,253', {}, {'10,211', '10,214', '10,515'}, {'10,515'}, {'10,211', '10,214', '10,253', '10,515'}
'10,256', {}, {'10,227', '10,284', '10,341'}, {'10,227', '10,284'}, {'10,227', '10,256', '10,284', '10,341'}
'10,257', {}, {'10,347'}, {}, {'10,257', '10,347'}
'10,258', {}, {'10,346'}, {'10,346'}, {'10,258', '10,346'}
'10,260', {}, {}, {'10,218', '10,308'}, {'10,218', '10,260', '10,308'}
'10,261', {}, {'10,526'}, {'10,526'}, {'10,261', '10,526'}
'10,263', {}, {'10,225', '10,283', '10,343'}, {'10,225', '10,283'}, {'10,225', '10,263', '10,283', '10,343'}
'10,264', {}, {'10,355'}, {}, {'10,264', '10,355'}
'10,265', {}, {'10,356'}, {'10,356'}, {'10,265', '10,356'}
'10,267', {}, {}, {'10,219', '10,309'}, {'10,219', '10,267', '10,309'}
'10,269', {}, {'10,176'}, {}, {'10,176', '10,269'}
'10,270', {}, {'10,175'}, {}, {'10,175', '10,270'}
'10,271', {}, {'10,228', '10,287'}, {'10,287'}, {'10,228', '10,271', '10,287'}
'10,276', {}, {'10,213', '10,452'}, {'10,452'}, {'10,213', '10,276', '10,452'}
'10,278', {}, {'10,231'}, {}, {'10,231', '10,278'}
'10,279', {}, {'10,50', '10,64'}, {'10,64'}, {'10,50', '10,64', '10,279'}
'10,280', {}, {'10,232'}, {}, {'10,232', '10,280'}
'10,281', {}, {'10,51'}, {}, {'10,51', '10,281'}
'10,282', {}, {'10,38', '10,44'}, {'10,44'}, {'10,38', '10,44', '10,282'}
'10,283', {}, {'10,225', '10,263', '10,343'}, {'10,263', '10,343'}, {'10,225', '10,263', '10,283', '10,343'}
'10,284', {}, {'10,227', '10,256', '10,341'}, {'10,256', '10,341'}, {'10,227', '10,256', '10,284', '10,341'}
'10,285', {}, {'10,342'}, {}, {'10,285', '10,342'}
'10,286', {}, {'10,223', '10,314', '10,340'}, {'10,223', '10,314', '10,519'}, {'10,223', '10,286', '10,314', '10,340', '10,519'}
'10,287', {}, {'10,228', '10,271'}, {'10,271'}, {'10,228', '10,271', '10,287'}
'10,288', {'10,622'}, {}, {}, {'10,288', '10,622'}
'10,290', {}, {'10,345'}, {}, {'10,290', '10,345'}
'10,291', {}, {'10,344'}, {}, {'10,291', '10,344'}
'10,292', {'10,618'}, {'10,348'}, {}, {'10,292', '10,348', '10,618', '10,758', '10,762'}
'10,295', {}, {'10,353'}, {}, {'10,295', '10,353'}
'10,296', {}, {'10,354'}, {}, {'10,296', '10,354'}
'10,297', {}, {'10,357'}, {}, {'10,297', '10,357'}
'10,298', {}, {'10,241'}, {'10,241'}, {'10,241', '10,298'}
'10,299', {}, {'10,233'}, {'10,233'}, {'10,233', '10,299'}
'10,300', {}, {}, {'10,332', '10,337'}, {'10,300', '10,332', '10,337'}
'10,303', {}, {}, {'10,324', '10,327'}, {'10,303', '10,324', '10,327'}
'10,308', {}, {'10,218'}, {'10,260'}, {'10,218', '10,260', '10,308'}
'10,309', {}, {'10,219'}, {'10,267'}, {'10,219', '10,267', '10,309'}
'10,310', {}, {'10,313'}, {}, {'10,310', '10,313'}
'10,311', {}, {'10,312'}, {}, {'10,311', '10,312'}
'10,312', {}, {'10,311'}, {}, {'10,311', '10,312'}
'10,313', {}, {'10,310'}, {}, {'10,310', '10,313'}
'10,314', {}, {'10,223', '10,286', '10,340'}, {'10,286', '10,340'}, {'10,223', '10,286', '10,314', '10,340', '10,519'}
'10,315', {}, {'10,221'}, {}, {'10,221', '10,315'}
'10,316', {}, {'10,224'}, {}, {'10,224', '10,316'}
'10,317', {}, {'10,156', '10,168'}, {}, {'10,156', '10,168', '10,317'}
'10,318', {}, {'10,226'}, {}, {'10,226', '10,318'}
'10,319', {}, {'10,222'}, {}, {'10,222', '10,319'}
'10,320', {}, {'10,155', '10,167', '10,179', '10,187'}, {'10,179'}, {'10,155', '10,167', '10,179', '10,187', '10,320'}
'10,321', {}, {'10,322', '10,408'}, {'10,250'}, {'10,250', '10,321', '10,322', '10,408'}
'10,322', {}, {'10,321', '10,408'}, {'10,250', '10,408'}, {'10,250', '10,321', '10,322', '10,408'}
'10,324', {}, {'10,327'}, {'10,303'}, {'10,303', '10,324', '10,327'}
'10,325', {}, {'10,326'}, {'10,242', '10,326'}, {'10,242', '10,325', '10,326'}
'10,326', {}, {'10,325'}, {'10,242', '10,325'}, {'10,242', '10,325', '10,326'}
'10,327', {}, {'10,324'}, {'10,303'}, {'10,303', '10,324', '10,327'}
'10,331', {}, {'10,336'}, {'10,234', '10,336'}, {'10,234', '10,331', '10,336'}
'10,332', {}, {'10,337'}, {'10,300'}, {'10,300', '10,332', '10,337'}
'10,336', {}, {'10,331'}, {'10,234', '10,331'}, {'10,234', '10,331', '10,336'}
'10,337', {}, {'10,332'}, {'10,300'}, {'10,300', '10,332', '10,337'}
'10,338', {}, {'10,220'}, {}, {'10,220', '10,338'}
'10,339', {}, {'10,114', '10,120', '10,127', '10,132'}, {'10,132'}, {'10,114', '10,120', '10,127', '10,132', '10,339'}
'10,340', {}, {'10,223', '10,286', '10,314'}, {'10,223', '10,314'}, {'10,223', '10,286', '10,314', '10,340', '10,519'}
'10,341', {}, {'10,227', '10,256', '10,284'}, {'10,227', '10,284'}, {'10,227', '10,256', '10,284', '10,341'}
'10,342', {}, {'10,285'}, {}, {'10,285', '10,342'}
'10,343', {}, {'10,225', '10,263', '10,283'}, {'10,225', '10,283'}, {'10,225', '10,263', '10,283', '10,343'}
'10,344', {}, {'10,291'}, {}, {'10,291', '10,344'}
'10,345', {}, {'10,290'}, {}, {'10,290', '10,345'}
'10,346', {}, {'10,258'}, {'10,258'}, {'10,258', '10,346'}
'10,347', {}, {'10,257'}, {}, {'10,257', '10,347'}
'10,348', {}, {'10,292'}, {}, {'10,292', '10,348', '10,618', '10,758', '10,762'}
'10,349', {}, {'10,352'}, {}, {'10,349', '10,352'}
'10,350', {}, {'10,351'}, {}, {'10,350', '10,351'}
'10,351', {}, {'10,350'}, {}, {'10,350', '10,351'}
'10,352', {}, {'10,349'}, {}, {'10,349', '10,352'}
'10,353', {}, {'10,295'}, {}, {'10,295', '10,353'}
'10,354', {}, {'10,296'}, {}, {'10,296', '10,354'}
'10,355', {}, {'10,264'}, {}, {'10,264', '10,355'}
'10,356', {}, {'10,265'}, {'10,265'}, {'10,265', '10,356'}
'10,357', {}, {'10,297'}, {}, {'10,297', '10,357'}
'10,358', {}, {'10,58'}, {'10,58'}, {'10,58', '10,358'}
'10,359', {}, {'10,373'}, {'10,373'}, {'10,359', '10,373'}
'10,363', {}, {'10,483'}, {'10,483'}, {'10,363', '10,483'}
'10,364', {}, {'10,382'}, {'10,382'}, {'10,364', '10,382'}
'10,368', {}, {'10,400'}, {'10,400'}, {'10,368', '10,400'}
'10,373', {}, {'10,359'}, {'10,359'}, {'10,359', '10,373'}
'10,378', {}, {'10,235'}, {'10,235'}, {'10,235', '10,378'}
'10,382', {}, {'10,364'}, {'10,364'}, {'10,364', '10,382'}
'10,385', {}, {'10,402'}, {'10,402'}, {'10,385', '10,402'}
'10,386', {}, {'10,163', '10,174'}, {'10,163'}, {'10,163', '10,174', '10,386'}
'10,394', {}, {'10,524'}, {'10,524'}, {'10,394', '10,524'}
'10,398', {}, {'10,465', '10,531'}, {'10,465'}, {'10,398', '10,465', '10,531'}
'10,399', {}, {'10,401'}, {}, {'10,399', '10,401'}
'10,400', {}, {'10,368'}, {'10,368'}, {'10,368', '10,400'}
'10,401', {}, {'10,399'}, {}, {'10,399', '10,401'}
'10,402', {}, {'10,385'}, {'10,385'}, {'10,385', '10,402'}
'10,407', {}, {'10,243'}, {'10,243'}, {'10,243', '10,407'}
'10,408', {}, {'10,321', '10,322'}, {'10,322'}, {'10,250', '10,321', '10,322', '10,408'}
'10,415', {}, {'10,418'}, {}, {'10,415', '10,418'}
'10,416', {}, {'10,417', '10,436', '10,783'}, {}, {'10,416', '10,417', '10,436', '10,783'}
'10,417', {}, {'10,416', '10,436', '10,783'}, {'10,436'}, {'10,416', '10,417', '10,436', '10,783'}
'10,418', {}, {'10,415'}, {}, {'10,415', '10,418'}
'10,420', {}, {'10,423', '10,441'}, {'10,441'}, {'10,420', '10,423', '10,441'}
'10,421', {}, {'10,422'}, {'10,422'}, {'10,421', '10,422'}
'10,422', {}, {'10,421'}, {'10,421'}, {'10,421', '10,422'}
'10,423', {}, {'10,420', '10,441'}, {}, {'10,420', '10,423', '10,441'}
'10,424', {}, {'10,210'}, {'10,210'}, {'10,210', '10,424'}
'10,426', {}, {'10,434', '10,594'}, {'10,434', '10,594'}, {'10,426', '10,434', '10,594'}
'10,427', {}, {'10,430', '10,437', '10,595'}, {'10,595'}, {'10,427', '10,430', '10,437', '10,595'}
'10,428', {}, {}, {'10,439'}, {'10,428', '10,439', '10,785'}
'10,430', {}, {'10,427', '10,437', '10,595'}, {'10,437'}, {'10,427', '10,430', '10,437', '10,595'}
'10,431', {}, {'10,528'}, {'10,528'}, {'10,431', '10,528'}
'10,432', {}, {'10,216', '10,530'}, {'10,530'}, {'10,216', '10,432', '10,530'}
'10,433', {}, {'10,152'}, {'10,152'}, {'10,152', '10,433'}
'10,434', {}, {'10,426', '10,594'}, {'10,426', '10,594'}, {'10,426', '10,434', '10,594'}
'10,435', {}, {'10,782'}, {'10,782'}, {'10,435', '10,782'}
'10,436', {}, {'10,416', '10,417', '10,783'}, {'10,417', '10,783'}, {'10,416', '10,417', '10,436', '10,783'}
'10,437', {}, {'10,427', '10,430', '10,595'}, {'10,430', '10,595'}, {'10,427', '10,430', '10,437', '10,595'}
'10,438', {}, {'10,440', '10,784'}, {'10,784'}, {'10,438', '10,440', '10,784'}
'10,439', {}, {'10,785'}, {'10,428', '10,785'}, {'10,428', '10,439', '10,785'}
'10,440', {}, {'10,438', '10,784'}, {'10,784'}, {'10,438', '10,440', '10,784'}
'10,441', {}, {'10,420', '10,423'}, {'10,420'}, {'10,420', '10,423', '10,441'}
'10,447', {}, {'10,212'}, {}, {'10,212', '10,447'}
'10,448', {}, {'10,451'}, {}, {'10,448', '10,451'}
'10,449', {}, {'10,450'}, {}, {'10,449', '10,450'}
'10,450', {}, {'10,449'}, {}, {'10,449', '10,450'}
'10,451', {}, {'10,448'}, {}, {'10,448', '10,451'}
'10,452', {}, {'10,213', '10,276'}, {'10,276'}, {'10,213', '10,276', '10,452'}
'10,453', {}, {'10,511'}, {'10,511'}, {'10,453', '10,511'}
'10,454', {}, {'10,495'}, {'10,495'}, {'10,454', '10,495'}
'10,455', {}, {'10,534', '10,584', '10,769'}, {'10,534', '10,584'}, {'10,455', '10,534', '10,584', '10,769'}
'10,456', {}, {'10,501'}, {'10,501'}, {'10,456', '10,501'}
'10,457', {}, {'10,543'}, {'10,543'}, {'10,457', '10,543'}
'10,458', {}, {'10,532', '10,560', '10,626'}, {'10,532', '10,626'}, {'10,458', '10,532', '10,560', '10,626'}
'10,459', {}, {'10,514'}, {'10,514'}, {'10,459', '10,514'}
'10,460', {}, {'10,502'}, {'10,502'}, {'10,460', '10,502'}
'10,461', {}, {'10,544'}, {'10,544'}, {'10,461', '10,544'}
'10,462', {}, {'10,541', '10,593'}, {'10,541'}, {'10,462', '10,541', '10,593'}
'10,463', {}, {'10,494'}, {'10,494'}, {'10,463', '10,494'}
'10,464', {}, {'10,497'}, {'10,497'}, {'10,464', '10,497'}
'10,465', {}, {'10,398', '10,531'}, {'10,398', '10,531'}, {'10,398', '10,465', '10,531'}
'10,466', {}, {'10,535'}, {'10,535'}, {'10,466', '10,535'}
'10,468', {}, {'10,619'}, {'10,619'}, {'10,468', '10,619'}
'10,471', {}, {'10,639'}, {'10,639'}, {'10,471', '10,639'}
'10,472', {}, {'10,629'}, {'10,629'}, {'10,472', '10,629'}
'10,483', {}, {'10,363'}, {'10,363'}, {'10,363', '10,483'}
'10,486', {}, {'10,238'}, {'10,238'}, {'10,238', '10,486'}
'10,491', {}, {'10,523'}, {'10,523'}, {'10,491', '10,523'}
'10,494', {}, {'10,463'}, {'10,463'}, {'10,463', '10,494'}
'10,495', {}, {'10,454'}, {'10,454'}, {'10,454', '10,495'}
'10,497', {}, {'10,464'}, {'10,464'}, {'10,464', '10,497'}
'10,498', {'10,605'}, {}, {'10,600'}, {'10,498', '10,600', '10,605'}
'10,501', {}, {'10,456'}, {'10,456'}, {'10,456', '10,501'}
'10,502', {}, {'10,460'}, {'10,460'}, {'10,460', '10,502'}
'10,511', {}, {'10,453'}, {'10,453'}, {'10,453', '10,511'}
'10,514', {}, {'10,459'}, {'10,459'}, {'10,459', '10,514'}
'10,515', {}, {'10,211', '10,214', '10,253'}, {'10,253'}, {'10,211', '10,214', '10,253', '10,515'}
'10,516', {}, {'10,579'}, {'10,579'}, {'10,516', '10,579'}
'10,517', {}, {'10,588'}, {'10,588'}, {'10,517', '10,588'}
'10,518', {}, {'10,587', '10,640'}, {'10,587', '10,640'}, {'10,518', '10,587', '10,640'}
'10,519', {'10,223'}, {}, {'10,286'}, {'10,223', '10,286', '10,314', '10,340', '10,519'}
'10,523', {}, {'10,491'}, {'10,491'}, {'10,491', '10,523'}
'10,524', {}, {'10,394'}, {'10,394'}, {'10,394', '10,524'}
'10,526', {}, {'10,261'}, {'10,261'}, {'10,261', '10,526'}
'10,528', {}, {'10,431'}, {'10,431'}, {'10,431', '10,528'}
'10,530', {}, {'10,216', '10,432'}, {'10,216', '10,432'}, {'10,216', '10,432', '10,530'}
'10,531', {}, {'10,398', '10,465'}, {'10,465'}, {'10,398', '10,465', '10,531'}
'10,532', {}, {'10,458', '10,560', '10,626'}, {'10,458', '10,560'}, {'10,458', '10,532', '10,560', '10,626'}
'10,533', {}, {'10,776'}, {'10,776'}, {'10,533', '10,776'}
'10,534', {}, {'10,455', '10,584', '10,769'}, {'10,455', '10,769'}, {'10,455', '10,534', '10,584', '10,769'}
'10,535', {}, {'10,466'}, {'10,466'}, {'10,466', '10,535'}
'10,536', {}, {'10,591'}, {'10,591'}, {'10,536', '10,591'}
'10,537', {}, {'10,590'}, {'10,590'}, {'10,537', '10,590'}
'10,538', {}, {'10,775'}, {'10,775'}, {'10,538', '10,775'}
'10,539', {}, {'10,771'}, {'10,771'}, {'10,539', '10,771'}
'10,540', {}, {'10,772'}, {'10,772'}, {'10,540', '10,772'}
'10,541', {}, {'10,462', '10,593'}, {'10,462', '10,593'}, {'10,462', '10,541', '10,593'}
'10,542', {}, {'10,597'}, {'10,597'}, {'10,542', '10,597'}
'10,543', {}, {'10,457'}, {'10,457'}, {'10,457', '10,543'}
'10,544', {}, {'10,461'}, {'10,461'}, {'10,461', '10,544'}
'10,552', {'10,714'}, {'10,555', '10,712', '10,714'}, {'10,714'}, {'10,552', '10,555', '10,712', '10,714'}
'10,553', {}, {'10,554', '10,711', '10,713'}, {'10,713'}, {'10,553', '10,554', '10,711', '10,713'}
'10,554', {'10,711'}, {'10,553', '10,711', '10,713'}, {'10,711'}, {'10,553', '10,554', '10,711', '10,713'}
'10,555', {}, {'10,552', '10,712', '10,714'}, {'10,712'}, {'10,552', '10,555', '10,712', '10,714'}
'10,556', {}, {'10,578'}, {'10,578'}, {'10,556', '10,578'}
'10,557', {}, {'10,558'}, {'10,558'}, {'10,557', '10,558'}
'10,558', {}, {'10,557'}, {'10,557'}, {'10,557', '10,558'}
'10,560', {}, {'10,458', '10,532', '10,626'}, {'10,532', '10,626'}, {'10,458', '10,532', '10,560', '10,626'}
'10,561', {}, {'10,735'}, {'10,735'}, {'10,561', '10,735'}
'10,562', {}, {'10,650', '10,730'}, {'10,650', '10,730'}, {'10,562', '10,650', '10,730'}
'10,563', {}, {'10,737'}, {'10,737'}, {'10,563', '10,737'}
'10,564', {}, {'10,734'}, {'10,734'}, {'10,564', '10,734'}
'10,565', {}, {'10,732'}, {'10,732'}, {'10,565', '10,732'}
'10,566', {}, {'10,571', '10,698', '10,720'}, {'10,571', '10,698'}, {'10,566', '10,571', '10,698', '10,720'}
'10,567', {}, {'10,729'}, {'10,729'}, {'10,567', '10,729'}
'10,568', {}, {'10,733'}, {'10,733'}, {'10,568', '10,733'}
'10,569', {}, {'10,731'}, {'10,731'}, {'10,569', '10,731'}
'10,570', {}, {'10,736'}, {'10,736'}, {'10,570', '10,736'}
'10,571', {}, {'10,566', '10,698', '10,720'}, {'10,566', '10,720'}, {'10,566', '10,571', '10,698', '10,720'}
'10,572', {}, {'10,768'}, {'10,768'}, {'10,572', '10,768'}
'10,573', {}, {'10,777'}, {'10,777'}, {'10,573', '10,777'}
'10,574', {}, {'10,774'}, {'10,774'}, {'10,574', '10,774'}
'10,575', {}, {'10,779'}, {'10,779'}, {'10,575', '10,779'}
'10,576', {}, {'10,781'}, {'10,781'}, {'10,576', '10,781'}
'10,577', {}, {'10,780'}, {'10,780'}, {'10,577', '10,780'}
'10,578', {}, {'10,556'}, {'10,556'}, {'10,556', '10,578'}
'10,579', {}, {'10,516'}, {'10,516'}, {'10,516', '10,579'}
'10,581', {}, {'10,778'}, {'10,778'}, {'10,581', '10,778'}
'10,582', {}, {'10,770'}, {'10,770'}, {'10,582', '10,770'}
'10,583', {}, {'10,773'}, {'10,773'}, {'10,583', '10,773'}
'10,584', {}, {'10,455', '10,534', '10,769'}, {'10,455', '10,769'}, {'10,455', '10,534', '10,584', '10,769'}
'10,586', {}, {'10,589'}, {'10,589'}, {'10,586', '10,589'}
'10,587', {}, {'10,518', '10,640'}, {'10,518'}, {'10,518', '10,587', '10,640'}
'10,588', {}, {'10,517'}, {'10,517'}, {'10,517', '10,588'}
'10,589', {}, {'10,586'}, {'10,586'}, {'10,586', '10,589'}
'10,590', {}, {'10,537'}, {'10,537'}, {'10,537', '10,590'}
'10,591', {}, {'10,536'}, {'10,536'}, {'10,536', '10,591'}
'10,593', {}, {'10,462', '10,541'}, {'10,541'}, {'10,462', '10,541', '10,593'}
'10,594', {}, {'10,426', '10,434'}, {'10,426', '10,434'}, {'10,426', '10,434', '10,594'}
'10,595', {}, {'10,427', '10,430', '10,437'}, {'10,427', '10,437'}, {'10,427', '10,430', '10,437', '10,595'}
'10,597', {}, {'10,542'}, {'10,542'}, {'10,542', '10,597'}
'10,600', {}, {'10,605'}, {'10,498', '10,605'}, {'10,498', '10,600', '10,605'}
'10,605', {'10,498'}, {'10,600'}, {'10,600'}, {'10,498', '10,600', '10,605'}
'10,613', {'10,718'}, {}, {'10,701'}, {'10,613', '10,701', '10,718'}
'10,616', {'10,689'}, {}, {'10,693'}, {'10,616', '10,689', '10,693'}
'10,617', {'10,686'}, {}, {'10,696'}, {'10,617', '10,686', '10,696'}
'10,618', {'10,292'}, {}, {'10,762'}, {'10,292', '10,348', '10,618', '10,758', '10,762'}
'10,619', {}, {'10,468'}, {'10,468'}, {'10,468', '10,619'}
'10,622', {'10,288'}, {}, {}, {'10,288', '10,622'}
'10,626', {}, {'10,458', '10,532', '10,560'}, {'10,458', '10,560'}, {'10,458', '10,532', '10,560', '10,626'}
'10,627', {}, {'10,642'}, {}, {'10,627', '10,642'}
'10,629', {}, {'10,472'}, {'10,472'}, {'10,472', '10,629'}
'10,639', {}, {'10,471'}, {'10,471'}, {'10,471', '10,639'}
'10,640', {}, {'10,518', '10,587'}, {'10,518'}, {'10,518', '10,587', '10,640'}
'10,641', {}, {'10,643'}, {}, {'10,641', '10,643'}
'10,642', {}, {'10,627'}, {}, {'10,627', '10,642'}
'10,643', {}, {'10,641'}, {}, {'10,641', '10,643'}
'10,650', {}, {'10,562', '10,730'}, {'10,562'}, {'10,562', '10,650', '10,730'}
'10,658', {}, {'10,667', '10,671'}, {}, {'10,658', '10,667', '10,671'}
'10,660', {}, {'10,661', '10,675'}, {'10,661'}, {'10,660', '10,661', '10,675'}
'10,661', {}, {'10,660', '10,675'}, {'10,660', '10,675'}, {'10,660', '10,661', '10,675'}
'10,662', {}, {'10,663', '10,665', '10,666'}, {'10,663'}, {'10,662', '10,663', '10,665', '10,666'}
'10,663', {}, {'10,662', '10,665', '10,666'}, {'10,662'}, {'10,662', '10,663', '10,665', '10,666'}
'10,664', {}, {'10,673', '10,674'}, {}, {'10,664', '10,673', '10,674'}
'10,665', {}, {'10,662', '10,663', '10,666'}, {'10,666'}, {'10,662', '10,663', '10,665', '10,666'}
'10,666', {}, {'10,662', '10,663', '10,665'}, {'10,665'}, {'10,662', '10,663', '10,665', '10,666'}
'10,667', {}, {'10,658', '10,671'}, {'10,671'}, {'10,658', '10,667', '10,671'}
'10,668', {}, {'10,670'}, {'10,670'}, {'10,668', '10,670'}
'10,669', {}, {'10,754'}, {}, {'10,669', '10,754'}
'10,670', {}, {'10,668'}, {'10,668'}, {'10,668', '10,670'}
'10,671', {}, {'10,658', '10,667'}, {'10,667'}, {'10,658', '10,667', '10,671'}
'10,673', {}, {'10,664', '10,674'}, {'10,674'}, {'10,664', '10,673', '10,674'}
'10,674', {}, {'10,664', '10,673'}, {'10,673'}, {'10,664', '10,673', '10,674'}
'10,675', {}, {'10,660', '10,661'}, {'10,661'}, {'10,660', '10,661', '10,675'}
'10,676', {}, {'10,678'}, {}, {'10,676', '10,678'}
'10,678', {}, {'10,676'}, {}, {'10,676', '10,678'}
'10,682', {}, {'10,763'}, {'10,763'}, {'10,682', '10,763'}
'10,684', {}, {'10,692'}, {'10,692'}, {'10,684', '10,692'}
'10,685', {}, {'10,691', '10,725'}, {'10,691', '10,725'}, {'10,685', '10,691', '10,725'}
'10,686', {'10,617'}, {'10,696'}, {'10,696'}, {'10,617', '10,686', '10,696'}
'10,687', {}, {'10,697'}, {'10,697'}, {'10,687', '10,697'}
'10,688', {}, {'10,695'}, {'10,695'}, {'10,688', '10,695'}
'10,689', {'10,616'}, {'10,693'}, {'10,693'}, {'10,616', '10,689', '10,693'}
'10,690', {}, {'10,694'}, {'10,694'}, {'10,690', '10,694'}
'10,691', {}, {'10,685', '10,725'}, {'10,685'}, {'10,685', '10,691', '10,725'}
'10,692', {}, {'10,684'}, {'10,684'}, {'10,684', '10,692'}
'10,693', {}, {'10,689'}, {'10,616', '10,689'}, {'10,616', '10,689', '10,693'}
'10,694', {}, {'10,690'}, {'10,690'}, {'10,690', '10,694'}
'10,695', {}, {'10,688'}, {'10,688'}, {'10,688', '10,695'}
'10,696', {}, {'10,686'}, {'10,617', '10,686'}, {'10,617', '10,686', '10,696'}
'10,697', {}, {'10,687'}, {'10,687'}, {'10,687', '10,697'}
'10,698', {}, {'10,566', '10,571', '10,720'}, {'10,566', '10,720'}, {'10,566', '10,571', '10,698', '10,720'}
'10,699', {}, {'10,717'}, {'10,717'}, {'10,699', '10,717'}
'10,700', {}, {'10,719'}, {'10,719'}, {'10,700', '10,719'}
'10,701', {}, {'10,718'}, {'10,613', '10,718'}, {'10,613', '10,701', '10,718'}
'10,702', {}, {'10,716'}, {'10,716'}, {'10,702', '10,716'}
'10,703', {}, {'10,721'}, {'10,721'}, {'10,703', '10,721'}
'10,704', {}, {'10,722'}, {'10,722'}, {'10,704', '10,722'}
'10,705', {}, {'10,723'}, {'10,723'}, {'10,705', '10,723'}
'10,706', {}, {'10,724'}, {'10,724'}, {'10,706', '10,724'}
'10,707', {}, {'10,715'}, {'10,715'}, {'10,707', '10,715'}
'10,708', {}, {'10,726'}, {'10,726'}, {'10,708', '10,726'}
'10,709', {}, {'10,727'}, {'10,727'}, {'10,709', '10,727'}
'10,710', {}, {'10,728'}, {'10,728'}, {'10,710', '10,728'}
'10,711', {'10,554'}, {'10,553', '10,554', '10,713'}, {'10,554'}, {'10,553', '10,554', '10,711', '10,713'}
'10,712', {}, {'10,552', '10,555', '10,714'}, {'10,555'}, {'10,552', '10,555', '10,712', '10,714'}
'10,713', {}, {'10,553', '10,554', '10,711'}, {'10,553'}, {'10,553', '10,554', '10,711', '10,713'}
'10,714', {'10,552'}, {'10,552', '10,555', '10,712'}, {'10,552'}, {'10,552', '10,555', '10,712', '10,714'}
'10,715', {}, {'10,707'}, {'10,707'}, {'10,707', '10,715'}
'10,716', {}, {'10,702'}, {'10,702'}, {'10,702', '10,716'}
'10,717', {}, {'10,699'}, {'10,699'}, {'10,699', '10,717'}
'10,718', {'10,613'}, {'10,701'}, {'10,701'}, {'10,613', '10,701', '10,718'}
'10,719', {}, {'10,700'}, {'10,700'}, {'10,700', '10,719'}
'10,720', {}, {'10,566', '10,571', '10,698'}, {'10,571', '10,698'}, {'10,566', '10,571', '10,698', '10,720'}
'10,721', {}, {'10,703'}, {'10,703'}, {'10,703', '10,721'}
'10,722', {}, {'10,704'}, {'10,704'}, {'10,704', '10,722'}
'10,723', {}, {'10,705'}, {'10,705'}, {'10,705', '10,723'}
'10,724', {}, {'10,706'}, {'10,706'}, {'10,706', '10,724'}
'10,725', {}, {'10,685', '10,691'}, {'10,685'}, {'10,685', '10,691', '10,725'}
'10,726', {}, {'10,708'}, {'10,708'}, {'10,708', '10,726'}
'10,727', {}, {'10,709'}, {'10,709'}, {'10,709', '10,727'}
'10,728', {}, {'10,710'}, {'10,710'}, {'10,710', '10,728'}
'10,729', {}, {'10,567'}, {'10,567'}, {'10,567', '10,729'}
'10,730', {}, {'10,562', '10,650'}, {'10,562'}, {'10,562', '10,650', '10,730'}
'10,731', {}, {'10,569'}, {'10,569'}, {'10,569', '10,731'}
'10,732', {}, {'10,565'}, {'10,565'}, {'10,565', '10,732'}
'10,733', {}, {'10,568'}, {'10,568'}, {'10,568', '10,733'}
'10,734', {}, {'10,564'}, {'10,564'}, {'10,564', '10,734'}
'10,735', {}, {'10,561'}, {'10,561'}, {'10,561', '10,735'}
'10,736', {}, {'10,570'}, {'10,570'}, {'10,570', '10,736'}
'10,737', {}, {'10,563'}, {'10,563'}, {'10,563', '10,737'}
'10,738', {}, {'10,744'}, {'10,744'}, {'10,738', '10,744'}
'10,739', {}, {'10,743'}, {'10,743'}, {'10,739', '10,743'}
'10,741', {}, {'10,745'}, {'10,745'}, {'10,741', '10,745'}
'10,743', {}, {'10,739'}, {'10,739'}, {'10,739', '10,743'}
'10,744', {}, {'10,738'}, {'10,738'}, {'10,738', '10,744'}
'10,745', {}, {'10,741'}, {'10,741'}, {'10,741', '10,745'}
'10,746', {}, {'10,764'}, {'10,764'}, {'10,746', '10,764'}
'10,747', {}, {'10,756'}, {'10,756'}, {'10,747', '10,756'}
'10,748', {}, {'10,760'}, {'10,760'}, {'10,748', '10,760'}
'10,749', {}, {'10,753'}, {'10,753'}, {'10,749', '10,753'}
'10,751', {}, {'10,752'}, {'10,752'}, {'10,751', '10,752'}
'10,752', {}, {'10,751'}, {'10,751'}, {'10,751', '10,752'}
'10,753', {}, {'10,749'}, {'10,749'}, {'10,749', '10,753'}
'10,754', {}, {'10,669'}, {}, {'10,669', '10,754'}
'10,755', {}, {'10,759'}, {'10,759'}, {'10,755', '10,759'}
'10,756', {}, {'10,747'}, {'10,747'}, {'10,747', '10,756'}
'10,757', {}, {'10,761'}, {'10,761'}, {'10,757', '10,761'}
'10,758', {}, {'10,762'}, {'10,762'}, {'10,292', '10,348', '10,618', '10,758', '10,762'}
'10,759', {}, {'10,755'}, {'10,755'}, {'10,755', '10,759'}
'10,760', {}, {'10,748'}, {'10,748'}, {'10,748', '10,760'}
'10,761', {}, {'10,757'}, {'10,757'}, {'10,757', '10,761'}
'10,762', {}, {'10,758'}, {'10,618', '10,758'}, {'10,292', '10,348', '10,618', '10,758', '10,762'}
'10,763', {}, {'10,682'}, {'10,682'}, {'10,682', '10,763'}
'10,764', {}, {'10,746'}, {'10,746'}, {'10,746', '10,764'}
'10,768', {}, {'10,572'}, {'10,572'}, {'10,572', '10,768'}
'10,769', {}, {'10,455', '10,534', '10,584'}, {'10,534', '10,584'}, {'10,455', '10,534', '10,584', '10,769'}
'10,770', {}, {'10,582'}, {'10,582'}, {'10,582', '10,770'}
'10,771', {}, {'10,539'}, {'10,539'}, {'10,539', '10,771'}
'10,772', {}, {'10,540'}, {'10,540'}, {'10,540', '10,772'}
'10,773', {}, {'10,583'}, {'10,583'}, {'10,583', '10,773'}
'10,774', {}, {'10,574'}, {'10,574'}, {'10,574', '10,774'}
'10,775', {}, {'10,538'}, {'10,538'}, {'10,538', '10,775'}
'10,776', {}, {'10,533'}, {'10,533'}, {'10,533', '10,776'}
'10,777', {}, {'10,573'}, {'10,573'}, {'10,573', '10,777'}
'10,778', {}, {'10,581'}, {'10,581'}, {'10,581', '10,778'}
'10,779', {}, {'10,575'}, {'10,575'}, {'10,575', '10,779'}
'10,780', {}, {'10,577'}, {'10,577'}, {'10,577', '10,780'}
'10,781', {}, {'10,576'}, {'10,576'}, {'10,576', '10,781'}
'10,782', {}, {'10,435'}, {'10,435'}, {'10,435', '10,782'}
'10,783', {}, {'10,416', '10,417', '10,436'}, {'10,436'}, {'10,416', '10,417', '10,436', '10,783'}
'10,784', {}, {'10,438', '10,440'}, {'10,438', '10,440'}, {'10,438', '10,440', '10,784'}
'10,785', {}, {'10,439'}, {'10,439'}, {'10,428', '10,439', '10,785'}
'10,787', {}, {}, {'10,905'}, {'10,787', '10,905'}
'10,788', {'10,1001'}, {}, {}, {'10,788', '10,1001'}
'10,807', {}, {'10,829'}, {}, {'10,807', '10,829'}
'10,825', {}, {'10,827'}, {}, {'10,825', '10,827'}
'10,826', {}, {'10,828'}, {}, {'10,826', '10,828'}
'10,827', {}, {'10,825'}, {}, {'10,825', '10,827'}
'10,828', {}, {'10,826'}, {}, {'10,826', '10,828'}
'10,829', {}, {'10,807'}, {}, {'10,807', '10,829'}
'10,838', {}, {}, {'10,882'}, {'10,838', '10,882'}
'10,861', {}, {'10,863', '10,867', '10,912'}, {}, {'10,861', '10,863', '10,867', '10,912'}
'10,862', {}, {'10,864', '10,869'}, {'10,869'}, {'10,862', '10,864', '10,869'}
'10,863', {}, {'10,861', '10,867', '10,912'}, {}, {'10,861', '10,863', '10,867', '10,912'}
'10,864', {}, {'10,862', '10,869'}, {}, {'10,862', '10,864', '10,869'}
'10,867', {}, {'10,861', '10,863', '10,912'}, {}, {'10,861', '10,863', '10,867', '10,912'}
'10,868', {}, {'10,872'}, {}, {'10,868', '10,872'}
'10,869', {}, {'10,862', '10,864'}, {'10,862'}, {'10,862', '10,864', '10,869'}
'10,870', {}, {'10,871'}, {}, {'10,870', '10,871'}
'10,871', {}, {'10,870'}, {}, {'10,870', '10,871'}
'10,872', {}, {'10,868'}, {}, {'10,868', '10,872'}
'10,882', {}, {}, {'10,838'}, {'10,838', '10,882'}
'10,885', {'10,989'}, {}, {}, {'10,885', '10,989'}
'10,905', {}, {}, {'10,787'}, {'10,787', '10,905'}
'10,909', {'10,1027'}, {}, {}, {'10,909', '10,1027'}
'10,912', {}, {'10,861', '10,863', '10,867'}, {}, {'10,861', '10,863', '10,867', '10,912'}
'10,952', {}, {'10,963'}, {}, {'10,952', '10,963'}
'10,953', {}, {'10,962'}, {}, {'10,953', '10,962'}
'10,954', {}, {'10,970'}, {}, {'10,954', '10,970'}
'10,956', {}, {'10,973'}, {}, {'10,956', '10,973'}
'10,957', {}, {'10,971'}, {}, {'10,957', '10,971'}
'10,958', {}, {'10,972'}, {}, {'10,958', '10,972'}
'10,962', {}, {'10,953'}, {}, {'10,953', '10,962'}
'10,963', {}, {'10,952'}, {}, {'10,952', '10,963'}
'10,964', {}, {'10,965'}, {}, {'10,964', '10,965'}
'10,965', {}, {'10,964'}, {}, {'10,964', '10,965'}
'10,970', {}, {'10,954'}, {}, {'10,954', '10,970'}
'10,971', {}, {'10,957'}, {}, {'10,957', '10,971'}
'10,972', {}, {'10,958'}, {}, {'10,958', '10,972'}
'10,973', {}, {'10,956'}, {}, {'10,956', '10,973'}
'10,989', {'10,885'}, {}, {}, {'10,885', '10,989'}
'10,1001', {'10,788'}, {}, {}, {'10,788', '10,1001'}
'10,1027', {'10,909'}, {}, {}, {'10,909', '10,1027'}
'10,1037', {}, {'10,1102'}, {}, {'10,1037', '10,1102'}
'10,1102', {}, {'10,1037'}, {}, {'10,1037', '10,1102'}
'11,7', {}, {'11,11'}, {'11,11'}, {'11,7', '11,11'}
'11,9', {}, {'11,10'}, {'11,10'}, {'11,9', '11,10'}
'11,10', {}, {'11,9'}, {'11,9'}, {'11,9', '11,10'}
'11,11', {}, {'11,7'}, {'11,7'}, {'11,7', '11,11'}
'11,12', {}, {'11,71'}, {'11,71'}, {'11,12', '11,71'}
'11,13', {}, {'11,17'}, {'11,17'}, {'11,13', '11,17'}
'11,15', {}, {'11,79'}, {'11,79'}, {'11,15', '11,79'}
'11,17', {}, {'11,13'}, {'11,13'}, {'11,13', '11,17'}
'11,18', {}, {'11,38'}, {'11,38'}, {'11,18', '11,38'}
'11,19', {}, {'11,34'}, {}, {'11,19', '11,34'}
'11,20', {}, {'11,35', '11,36'}, {'11,35', '11,36'}, {'11,20', '11,35', '11,36'}
'11,21', {}, {'11,37'}, {}, {'11,21', '11,37'}
'11,23', {}, {'11,27', '11,33'}, {'11,27', '11,33'}, {'11,23', '11,27', '11,33'}
'11,24', {}, {'11,29'}, {}, {'11,24', '11,29'}
'11,25', {}, {'11,26', '11,30', '11,31'}, {'11,26', '11,30', '11,31'}, {'11,25', '11,26', '11,30', '11,31'}
'11,26', {}, {'11,25', '11,30', '11,31'}, {'11,25', '11,30', '11,31'}, {'11,25', '11,26', '11,30', '11,31'}
'11,27', {}, {'11,23', '11,33'}, {'11,23', '11,33'}, {'11,23', '11,27', '11,33'}
'11,28', {}, {'11,32', '11,78'}, {}, {'11,28', '11,32', '11,78'}
'11,29', {}, {'11,24'}, {}, {'11,24', '11,29'}
'11,30', {}, {'11,25', '11,26', '11,31'}, {'11,25', '11,26', '11,31'}, {'11,25', '11,26', '11,30', '11,31'}
'11,31', {}, {'11,25', '11,26', '11,30'}, {'11,25', '11,26', '11,30'}, {'11,25', '11,26', '11,30', '11,31'}
'11,32', {}, {'11,28', '11,78'}, {'11,78'}, {'11,28', '11,32', '11,78'}
'11,33', {}, {'11,23', '11,27'}, {'11,23', '11,27'}, {'11,23', '11,27', '11,33'}
'11,34', {}, {'11,19'}, {}, {'11,19', '11,34'}
'11,35', {}, {'11,20', '11,36'}, {'11,20', '11,36'}, {'11,20', '11,35', '11,36'}
'11,36', {}, {'11,20', '11,35'}, {'11,20', '11,35'}, {'11,20', '11,35', '11,36'}
'11,37', {}, {'11,21'}, {}, {'11,21', '11,37'}
'11,38', {}, {'11,18'}, {'11,18'}, {'11,18', '11,38'}
'11,39', {}, {'11,45', '11,366'}, {'11,45'}, {'11,39', '11,45', '11,366'}
'11,41', {}, {'11,44', '11,84'}, {'11,84'}, {'11,41', '11,44', '11,84'}
'11,42', {}, {'11,43'}, {'11,43'}, {'11,42', '11,43'}
'11,43', {}, {'11,42'}, {'11,42'}, {'11,42', '11,43'}
'11,44', {}, {'11,41', '11,84'}, {}, {'11,41', '11,44', '11,84'}
'11,45', {}, {'11,39', '11,366'}, {'11,39', '11,366'}, {'11,39', '11,45', '11,366'}
'11,47', {}, {'11,68'}, {}, {'11,47', '11,68'}
'11,51', {}, {'11,65', '11,416'}, {'11,65'}, {'11,51', '11,65', '11,416'}
'11,52', {}, {'11,430'}, {}, {'11,52', '11,430'}
'11,53', {}, {'11,67'}, {'11,67'}, {'11,53', '11,67'}
'11,55', {}, {'11,69'}, {'11,69'}, {'11,55', '11,69'}
'11,56', {}, {'11,72'}, {'11,72'}, {'11,56', '11,72'}
'11,57', {}, {'11,63', '11,73'}, {'11,63', '11,73'}, {'11,57', '11,63', '11,73'}
'11,58', {}, {}, {'11,75'}, {'11,58', '11,75'}
'11,59', {}, {'11,417'}, {'11,417'}, {'11,59', '11,417'}
'11,63', {}, {'11,57', '11,73'}, {'11,57', '11,73'}, {'11,57', '11,63', '11,73'}
'11,65', {}, {'11,51', '11,416'}, {'11,51', '11,416'}, {'11,51', '11,65', '11,416'}
'11,67', {}, {'11,53'}, {'11,53'}, {'11,53', '11,67'}
'11,68', {}, {'11,47'}, {}, {'11,47', '11,68'}
'11,69', {}, {'11,55'}, {'11,55'}, {'11,55', '11,69'}
'11,71', {}, {'11,12'}, {'11,12'}, {'11,12', '11,71'}
'11,72', {}, {'11,56'}, {'11,56'}, {'11,56', '11,72'}
'11,73', {}, {'11,57', '11,63'}, {'11,57', '11,63'}, {'11,57', '11,63', '11,73'}
'11,74', {}, {'11,76'}, {}, {'11,74', '11,76'}
'11,75', {}, {}, {'11,58'}, {'11,58', '11,75'}
'11,76', {}, {'11,74'}, {}, {'11,74', '11,76'}
'11,78', {}, {'11,28', '11,32'}, {'11,32'}, {'11,28', '11,32', '11,78'}
'11,79', {}, {'11,15'}, {'11,15'}, {'11,15', '11,79'}
'11,84', {}, {'11,41', '11,44'}, {'11,41'}, {'11,41', '11,44', '11,84'}
'11,85', {}, {'11,89', '11,172'}, {'11,89', '11,172'}, {'11,85', '11,89', '11,172'}
'11,86', {}, {'11,163'}, {}, {'11,86', '11,163'}
'11,87', {}, {'11,88', '11,162', '11,170'}, {'11,88', '11,162', '11,170'}, {'11,87', '11,88', '11,162', '11,170'}
'11,88', {}, {'11,87', '11,162', '11,170'}, {'11,87', '11,162', '11,170'}, {'11,87', '11,88', '11,162', '11,170'}
'11,89', {}, {'11,85', '11,172'}, {'11,85', '11,172'}, {'11,85', '11,89', '11,172'}
'11,90', {}, {'11,171'}, {}, {'11,90', '11,171'}
'11,91', {}, {'11,95', '11,152', '11,155', '11,160'}, {'11,95'}, {'11,91', '11,95', '11,152', '11,155', '11,160'}
'11,92', {}, {'11,118', '11,142'}, {}, {'11,92', '11,118', '11,142'}
'11,93', {}, {'11,94', '11,153', '11,154', '11,157', '11,159'}, {'11,94', '11,154', '11,159'}, {'11,93', '11,94', '11,153', '11,154', '11,157', '11,159'}
'11,94', {}, {'11,93', '11,153', '11,154', '11,157', '11,159'}, {'11,93', '11,153', '11,157'}, {'11,93', '11,94', '11,153', '11,154', '11,157', '11,159'}
'11,95', {}, {'11,91', '11,152', '11,155', '11,160'}, {'11,91'}, {'11,91', '11,95', '11,152', '11,155', '11,160'}
'11,96', {}, {'11,156', '11,158', '11,215'}, {'11,215'}, {'11,96', '11,156', '11,158', '11,215'}
'11,97', {}, {'11,101', '11,161', '11,168'}, {'11,168'}, {'11,97', '11,101', '11,161', '11,168'}
'11,98', {}, {'11,165'}, {}, {'11,98', '11,165'}
'11,99', {}, {'11,164', '11,169', '11,226'}, {'11,164', '11,226'}, {'11,99', '11,164', '11,169', '11,226'}
'11,100', {}, {'11,166', '11,167'}, {'11,166', '11,167'}, {'11,100', '11,166', '11,167'}
'11,101', {}, {'11,97', '11,161', '11,168'}, {'11,161'}, {'11,97', '11,101', '11,161', '11,168'}
'11,102', {}, {'11,105', '11,122', '11,151'}, {'11,105', '11,122', '11,151'}, {'11,102', '11,105', '11,122', '11,151'}
'11,103', {}, {'11,104', '11,119', '11,120', '11,141', '11,149'}, {'11,104', '11,120', '11,141'}, {'11,103', '11,104', '11,119', '11,120', '11,141', '11,149'}
'11,104', {}, {'11,103', '11,119', '11,120', '11,141', '11,149'}, {'11,103', '11,119', '11,149'}, {'11,103', '11,104', '11,119', '11,120', '11,141', '11,149'}
'11,105', {}, {'11,102', '11,122', '11,151'}, {'11,102', '11,122', '11,151'}, {'11,102', '11,105', '11,122', '11,151'}
'11,106', {}, {'11,121', '11,150'}, {}, {'11,106', '11,121', '11,150'}
'11,107', {}, {'11,111', '11,117', '11,130', '11,133', '11,139'}, {'11,111', '11,117'}, {'11,107', '11,111', '11,117', '11,130', '11,133', '11,139'}
'11,108', {}, {'11,113', '11,136'}, {}, {'11,108', '11,113', '11,136'}
'11,109', {}, {'11,110', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}, {'11,110', '11,115', '11,131', '11,135', '11,138'}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}
'11,110', {}, {'11,109', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}, {'11,109', '11,114', '11,135'}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}
'11,111', {}, {'11,107', '11,117', '11,130', '11,133', '11,139'}, {'11,107', '11,117'}, {'11,107', '11,111', '11,117', '11,130', '11,133', '11,139'}
'11,112', {}, {'11,116', '11,134', '11,137', '11,225'}, {}, {'11,112', '11,116', '11,134', '11,137', '11,225'}
'11,113', {}, {'11,108', '11,136'}, {}, {'11,108', '11,113', '11,136'}
'11,114', {}, {'11,109', '11,110', '11,115', '11,131', '11,132', '11,135', '11,138'}, {'11,110', '11,115', '11,132'}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}
'11,115', {}, {'11,109', '11,110', '11,114', '11,131', '11,132', '11,135', '11,138'}, {'11,109', '11,114', '11,131', '11,132', '11,138'}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}
'11,116', {}, {'11,112', '11,134', '11,137', '11,225'}, {'11,225'}, {'11,112', '11,116', '11,134', '11,137', '11,225'}
'11,117', {}, {'11,107', '11,111', '11,130', '11,133', '11,139'}, {'11,107', '11,111'}, {'11,107', '11,111', '11,117', '11,130', '11,133', '11,139'}
'11,118', {}, {'11,92', '11,142'}, {}, {'11,92', '11,118', '11,142'}
'11,119', {}, {'11,103', '11,104', '11,120', '11,141', '11,149'}, {'11,104', '11,120', '11,149'}, {'11,103', '11,104', '11,119', '11,120', '11,141', '11,149'}
'11,120', {}, {'11,103', '11,104', '11,119', '11,141', '11,149'}, {'11,103', '11,119', '11,141'}, {'11,103', '11,104', '11,119', '11,120', '11,141', '11,149'}
'11,121', {}, {'11,106', '11,150'}, {}, {'11,106', '11,121', '11,150'}
'11,122', {}, {'11,102', '11,105', '11,151'}, {'11,102', '11,105'}, {'11,102', '11,105', '11,122', '11,151'}
'11,123', {}, {'11,129', '11,140', '11,147', '11,407'}, {'11,147'}, {'11,123', '11,129', '11,140', '11,147', '11,407'}
'11,124', {}, {'11,144'}, {}, {'11,124', '11,144'}
'11,125', {}, {'11,128', '11,143', '11,148', '11,233'}, {'11,143', '11,233'}, {'11,125', '11,128', '11,143', '11,148', '11,233'}
'11,126', {}, {'11,127', '11,145', '11,146'}, {'11,146'}, {'11,126', '11,127', '11,145', '11,146'}
'11,127', {}, {'11,126', '11,145', '11,146'}, {'11,145'}, {'11,126', '11,127', '11,145', '11,146'}
'11,128', {}, {'11,125', '11,143', '11,148', '11,233'}, {}, {'11,125', '11,128', '11,143', '11,148', '11,233'}
'11,129', {}, {'11,123', '11,140', '11,147', '11,407'}, {'11,140'}, {'11,123', '11,129', '11,140', '11,147', '11,407'}
'11,130', {}, {'11,107', '11,111', '11,117', '11,133', '11,139'}, {'11,133', '11,139'}, {'11,107', '11,111', '11,117', '11,130', '11,133', '11,139'}
'11,131', {}, {'11,109', '11,110', '11,114', '11,115', '11,132', '11,135', '11,138'}, {'11,109', '11,115', '11,132', '11,138'}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}
'11,132', {}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,135', '11,138'}, {'11,114', '11,115', '11,131', '11,135'}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}
'11,133', {}, {'11,107', '11,111', '11,117', '11,130', '11,139'}, {'11,130', '11,139'}, {'11,107', '11,111', '11,117', '11,130', '11,133', '11,139'}
'11,134', {}, {'11,112', '11,116', '11,137', '11,225'}, {}, {'11,112', '11,116', '11,134', '11,137', '11,225'}
'11,135', {}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,138'}, {'11,109', '11,110', '11,132', '11,138'}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}
'11,136', {}, {'11,108', '11,113'}, {}, {'11,108', '11,113', '11,136'}
'11,137', {}, {'11,112', '11,116', '11,134', '11,225'}, {'11,225'}, {'11,112', '11,116', '11,134', '11,137', '11,225'}
'11,138', {}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,135'}, {'11,109', '11,115', '11,131', '11,135'}, {'11,109', '11,110', '11,114', '11,115', '11,131', '11,132', '11,135', '11,138'}
'11,139', {}, {'11,107', '11,111', '11,117', '11,130', '11,133'}, {'11,130', '11,133'}, {'11,107', '11,111', '11,117', '11,130', '11,133', '11,139'}
'11,140', {}, {'11,123', '11,129', '11,147', '11,407'}, {'11,129'}, {'11,123', '11,129', '11,140', '11,147', '11,407'}
'11,141', {}, {'11,103', '11,104', '11,119', '11,120', '11,149'}, {'11,103', '11,120', '11,149'}, {'11,103', '11,104', '11,119', '11,120', '11,141', '11,149'}
'11,142', {}, {'11,92', '11,118'}, {}, {'11,92', '11,118', '11,142'}
'11,143', {}, {'11,125', '11,128', '11,148', '11,233'}, {'11,125', '11,233'}, {'11,125', '11,128', '11,143', '11,148', '11,233'}
'11,144', {}, {'11,124'}, {}, {'11,124', '11,144'}
'11,145', {}, {'11,126', '11,127', '11,146'}, {'11,127'}, {'11,126', '11,127', '11,145', '11,146'}
'11,146', {}, {'11,126', '11,127', '11,145'}, {'11,126'}, {'11,126', '11,127', '11,145', '11,146'}
'11,147', {}, {'11,123', '11,129', '11,140', '11,407'}, {'11,123', '11,407'}, {'11,123', '11,129', '11,140', '11,147', '11,407'}
'11,148', {}, {'11,125', '11,128', '11,143', '11,233'}, {}, {'11,125', '11,128', '11,143', '11,148', '11,233'}
'11,149', {}, {'11,103', '11,104', '11,119', '11,120', '11,141'}, {'11,104', '11,119', '11,141'}, {'11,103', '11,104', '11,119', '11,120', '11,141', '11,149'}
'11,150', {}, {'11,106', '11,121'}, {}, {'11,106', '11,121', '11,150'}
'11,151', {}, {'11,102', '11,105', '11,122'}, {'11,102', '11,105'}, {'11,102', '11,105', '11,122', '11,151'}
'11,152', {}, {'11,91', '11,95', '11,155', '11,160'}, {'11,155', '11,160'}, {'11,91', '11,95', '11,152', '11,155', '11,160'}
'11,153', {}, {'11,93', '11,94', '11,154', '11,157', '11,159'}, {'11,94', '11,154', '11,157', '11,159'}, {'11,93', '11,94', '11,153', '11,154', '11,157', '11,159'}
'11,154', {}, {'11,93', '11,94', '11,153', '11,157', '11,159'}, {'11,93', '11,153', '11,157'}, {'11,93', '11,94', '11,153', '11,154', '11,157', '11,159'}
'11,155', {}, {'11,91', '11,95', '11,152', '11,160'}, {'11,152', '11,160'}, {'11,91', '11,95', '11,152', '11,155', '11,160'}
'11,156', {}, {'11,96', '11,158', '11,215'}, {}, {'11,96', '11,156', '11,158', '11,215'}
'11,157', {}, {'11,93', '11,94', '11,153', '11,154', '11,159'}, {'11,94', '11,153', '11,154', '11,159'}, {'11,93', '11,94', '11,153', '11,154', '11,157', '11,159'}
'11,158', {}, {'11,96', '11,156', '11,215'}, {'11,215'}, {'11,96', '11,156', '11,158', '11,215'}
'11,159', {}, {'11,93', '11,94', '11,153', '11,154', '11,157'}, {'11,93', '11,153', '11,157'}, {'11,93', '11,94', '11,153', '11,154', '11,157', '11,159'}
'11,160', {}, {'11,91', '11,95', '11,152', '11,155'}, {'11,152', '11,155'}, {'11,91', '11,95', '11,152', '11,155', '11,160'}
'11,161', {}, {'11,97', '11,101', '11,168'}, {'11,101'}, {'11,97', '11,101', '11,161', '11,168'}
'11,162', {}, {'11,87', '11,88', '11,170'}, {'11,87', '11,88', '11,170'}, {'11,87', '11,88', '11,162', '11,170'}
'11,163', {}, {'11,86'}, {}, {'11,86', '11,163'}
'11,164', {}, {'11,99', '11,169', '11,226'}, {'11,99', '11,226'}, {'11,99', '11,164', '11,169', '11,226'}
'11,165', {}, {'11,98'}, {}, {'11,98', '11,165'}
'11,166', {}, {'11,100', '11,167'}, {'11,100'}, {'11,100', '11,166', '11,167'}
'11,167', {}, {'11,100', '11,166'}, {'11,100'}, {'11,100', '11,166', '11,167'}
'11,168', {}, {'11,97', '11,101', '11,161'}, {'11,97'}, {'11,97', '11,101', '11,161', '11,168'}
'11,169', {}, {'11,99', '11,164', '11,226'}, {}, {'11,99', '11,164', '11,169', '11,226'}
'11,170', {}, {'11,87', '11,88', '11,162'}, {'11,87', '11,88', '11,162'}, {'11,87', '11,88', '11,162', '11,170'}
'11,171', {}, {'11,90'}, {}, {'11,90', '11,171'}
'11,172', {}, {'11,85', '11,89'}, {'11,85', '11,89'}, {'11,85', '11,89', '11,172'}
'11,173', {}, {'11,337'}, {}, {'11,173', '11,337'}
'11,174', {}, {'11,175', '11,206', '11,212', '11,1035', '11,1071'}, {'11,175'}, {'11,174', '11,175', '11,206', '11,212', '11,1035', '11,1071'}
'11,175', {}, {'11,174', '11,206', '11,212', '11,1035', '11,1071'}, {'11,174'}, {'11,174', '11,175', '11,206', '11,212', '11,1035', '11,1071'}
'11,176', {}, {'11,1932'}, {'11,1932'}, {'11,176', '11,1932'}
'11,179', {}, {'11,191', '11,203', '11,211', '11,451'}, {}, {'11,179', '11,191', '11,203', '11,211', '11,451'}
'11,180', {}, {'11,192', '11,465'}, {}, {'11,180', '11,192', '11,465'}
'11,181', {}, {'11,189', '11,205', '11,209'}, {'11,205'}, {'11,181', '11,189', '11,205', '11,209'}
'11,182', {}, {'11,190'}, {}, {'11,182', '11,190'}
'11,183', {}, {'11,194', '11,213', '11,219'}, {'11,213'}, {'11,183', '11,194', '11,213', '11,219'}
'11,184', {}, {'11,193', '11,216', '11,223'}, {'11,223'}, {'11,184', '11,193', '11,216', '11,223'}
'11,185', {}, {'11,195', '11,201', '11,207', '11,217', '11,218'}, {'11,201', '11,218'}, {'11,185', '11,195', '11,201', '11,207', '11,217', '11,218'}
'11,186', {}, {'11,196'}, {'11,221'}, {'11,186', '11,196', '11,221'}
'11,187', {}, {'11,198', '11,447'}, {'11,447'}, {'11,187', '11,198', '11,447'}
'11,188', {}, {'11,197'}, {}, {'11,188', '11,197'}
'11,189', {}, {'11,181', '11,205', '11,209'}, {}, {'11,181', '11,189', '11,205', '11,209'}
'11,190', {}, {'11,182'}, {}, {'11,182', '11,190'}
'11,191', {}, {'11,179', '11,203', '11,211', '11,451'}, {'11,211'}, {'11,179', '11,191', '11,203', '11,211', '11,451'}
'11,192', {}, {'11,180', '11,465'}, {}, {'11,180', '11,192', '11,465'}
'11,193', {}, {'11,184', '11,216', '11,223'}, {'11,216'}, {'11,184', '11,193', '11,216', '11,223'}
'11,194', {}, {'11,183', '11,213', '11,219'}, {'11,219'}, {'11,183', '11,194', '11,213', '11,219'}
'11,195', {}, {'11,185', '11,201', '11,207', '11,217', '11,218'}, {'11,207'}, {'11,185', '11,195', '11,201', '11,207', '11,217', '11,218'}
'11,196', {}, {'11,186'}, {'11,221'}, {'11,186', '11,196', '11,221'}
'11,197', {}, {'11,188'}, {}, {'11,188', '11,197'}
'11,198', {}, {'11,187', '11,447'}, {}, {'11,187', '11,198', '11,447'}
'11,199', {}, {'11,1669'}, {}, {'11,199', '11,1669'}
'11,200', {}, {'11,1668'}, {}, {'11,200', '11,1668'}
'11,201', {}, {'11,185', '11,195', '11,207', '11,217', '11,218'}, {'11,185', '11,217', '11,218'}, {'11,185', '11,195', '11,201', '11,207', '11,217', '11,218'}
'11,202', {}, {'11,210'}, {}, {'11,202', '11,210'}
'11,203', {}, {'11,179', '11,191', '11,211', '11,451'}, {'11,451'}, {'11,179', '11,191', '11,203', '11,211', '11,451'}
'11,204', {}, {'11,208'}, {}, {'11,204', '11,208'}
'11,205', {}, {'11,181', '11,189', '11,209'}, {'11,181'}, {'11,181', '11,189', '11,205', '11,209'}
'11,206', {}, {'11,174', '11,175', '11,212', '11,1035', '11,1071'}, {'11,212', '11,1035'}, {'11,174', '11,175', '11,206', '11,212', '11,1035', '11,1071'}
'11,207', {}, {'11,185', '11,195', '11,201', '11,217', '11,218'}, {'11,195', '11,217', '11,218'}, {'11,185', '11,195', '11,201', '11,207', '11,217', '11,218'}
'11,208', {}, {'11,204'}, {}, {'11,204', '11,208'}
'11,209', {}, {'11,181', '11,189', '11,205'}, {}, {'11,181', '11,189', '11,205', '11,209'}
'11,210', {}, {'11,202'}, {}, {'11,202', '11,210'}
'11,211', {}, {'11,179', '11,191', '11,203', '11,451'}, {'11,191'}, {'11,179', '11,191', '11,203', '11,211', '11,451'}
'11,212', {}, {'11,174', '11,175', '11,206', '11,1035', '11,1071'}, {'11,206', '11,1071'}, {'11,174', '11,175', '11,206', '11,212', '11,1035', '11,1071'}
'11,213', {}, {'11,183', '11,194', '11,219'}, {'11,183'}, {'11,183', '11,194', '11,213', '11,219'}
'11,215', {}, {'11,96', '11,156', '11,158'}, {'11,96', '11,158'}, {'11,96', '11,156', '11,158', '11,215'}
'11,216', {}, {'11,184', '11,193', '11,223'}, {'11,193'}, {'11,184', '11,193', '11,216', '11,223'}
'11,217', {}, {'11,185', '11,195', '11,201', '11,207', '11,218'}, {'11,201', '11,207'}, {'11,185', '11,195', '11,201', '11,207', '11,217', '11,218'}
'11,218', {}, {'11,185', '11,195', '11,201', '11,207', '11,217'}, {'11,185', '11,201', '11,207'}, {'11,185', '11,195', '11,201', '11,207', '11,217', '11,218'}
'11,219', {}, {'11,183', '11,194', '11,213'}, {'11,194'}, {'11,183', '11,194', '11,213', '11,219'}
'11,220', {}, {'11,222'}, {}, {'11,220', '11,222'}
'11,221', {}, {}, {'11,186', '11,196'}, {'11,186', '11,196', '11,221'}
'11,222', {}, {'11,220'}, {}, {'11,220', '11,222'}
'11,223', {}, {'11,184', '11,193', '11,216'}, {'11,184'}, {'11,184', '11,193', '11,216', '11,223'}
'11,225', {}, {'11,112', '11,116', '11,134', '11,137'}, {'11,116', '11,137'}, {'11,112', '11,116', '11,134', '11,137', '11,225'}
'11,226', {}, {'11,99', '11,164', '11,169'}, {'11,99', '11,164'}, {'11,99', '11,164', '11,169', '11,226'}
'11,227', {}, {'11,231'}, {}, {'11,227', '11,231'}
'11,229', {}, {'11,232'}, {}, {'11,229', '11,232'}
'11,231', {}, {'11,227'}, {}, {'11,227', '11,231'}
'11,232', {}, {'11,229'}, {}, {'11,229', '11,232'}
'11,233', {}, {'11,125', '11,128', '11,143', '11,148'}, {'11,125', '11,143'}, {'11,125', '11,128', '11,143', '11,148', '11,233'}
'11,234', {}, {'11,237'}, {'11,237'}, {'11,234', '11,237'}
'11,235', {}, {'11,236', '11,396'}, {'11,236'}, {'11,235', '11,236', '11,396'}
'11,236', {}, {'11,235', '11,396'}, {'11,235'}, {'11,235', '11,236', '11,396'}
'11,237', {}, {'11,234'}, {'11,234'}, {'11,234', '11,237'}
'11,239', {}, {'11,242', '11,301'}, {}, {'11,239', '11,242', '11,301'}
'11,241', {}, {'11,331'}, {}, {'11,241', '11,331'}
'11,242', {}, {'11,239', '11,301'}, {}, {'11,239', '11,242', '11,301'}
'11,248', {}, {'11,334'}, {}, {'11,248', '11,334'}
'11,249', {}, {'11,253', '11,377', '11,1032', '11,1070'}, {'11,253'}, {'11,249', '11,253', '11,377', '11,1032', '11,1070'}
'11,250', {}, {'11,336'}, {}, {'11,250', '11,336'}
'11,251', {}, {'11,252', '11,1034', '11,1068'}, {'11,252'}, {'11,251', '11,252', '11,1034', '11,1068'}
'11,252', {}, {'11,251', '11,1034', '11,1068'}, {'11,251'}, {'11,251', '11,252', '11,1034', '11,1068'}
'11,253', {}, {'11,249', '11,377', '11,1032', '11,1070'}, {'11,249'}, {'11,249', '11,253', '11,377', '11,1032', '11,1070'}
'11,254', {}, {'11,2281', '11,2335'}, {'11,2281'}, {'11,254', '11,2281', '11,2335'}
'11,255', {}, {'11,259', '11,374'}, {'11,259'}, {'11,255', '11,259', '11,374'}
'11,257', {}, {'11,258'}, {'11,258'}, {'11,257', '11,258'}
'11,258', {}, {'11,257'}, {'11,257'}, {'11,257', '11,258'}
'11,259', {}, {'11,255', '11,374'}, {'11,255'}, {'11,255', '11,259', '11,374'}
'11,261', {}, {'11,363'}, {'11,312'}, {'11,261', '11,312', '11,363'}
'11,262', {}, {'11,364'}, {}, {'11,262', '11,364'}
'11,263', {}, {'11,370'}, {'11,322'}, {'11,263', '11,322', '11,370'}
'11,264', {}, {'11,395'}, {}, {'11,264', '11,395'}
'11,265', {}, {'11,302', '11,372'}, {}, {'11,265', '11,302', '11,372'}
'11,266', {}, {'11,303', '11,376'}, {}, {'11,266', '11,303', '11,376'}
'11,267', {}, {'11,341', '11,371', '11,397'}, {'11,341', '11,397'}, {'11,267', '11,341', '11,371', '11,397'}
'11,268', {}, {'11,373'}, {}, {'11,268', '11,373'}
'11,269', {}, {'11,318', '11,338', '11,400'}, {'11,318', '11,400'}, {'11,269', '11,318', '11,338', '11,400'}
'11,270', {}, {'11,375'}, {}, {'11,270', '11,375'}
'11,271', {}, {'11,308', '11,339', '11,398'}, {'11,308', '11,398'}, {'11,271', '11,308', '11,339', '11,398'}
'11,272', {}, {'11,326', '11,342'}, {}, {'11,272', '11,326', '11,342'}
'11,275', {}, {'11,1677'}, {}, {'11,275', '11,1677'}
'11,276', {}, {'11,1678'}, {}, {'11,276', '11,1678'}
'11,277', {}, {'11,354'}, {'11,354'}, {'11,277', '11,354'}
'11,278', {}, {}, {'11,388', '11,393'}, {'11,278', '11,388', '11,393'}
'11,279', {}, {'11,439'}, {'11,439'}, {'11,279', '11,439'}
'11,282', {}, {'11,2282'}, {'11,2282'}, {'11,282', '11,2282'}
'11,285', {}, {'11,353'}, {'11,353'}, {'11,285', '11,353'}
'11,286', {}, {}, {'11,382', '11,383'}, {'11,286', '11,382', '11,383'}
'11,287', {}, {'11,470'}, {'11,470'}, {'11,287', '11,470'}
'11,294', {}, {}, {'11,378', '11,379'}, {'11,294', '11,378', '11,379', '11,471'}
'11,295', {}, {'11,1518'}, {'11,1518'}, {'11,295', '11,1518'}
'11,298', {}, {'11,325'}, {}, {'11,298', '11,325'}
'11,300', {}, {'11,324'}, {}, {'11,300', '11,324'}
'11,301', {}, {'11,239', '11,242'}, {}, {'11,239', '11,242', '11,301'}
'11,302', {}, {'11,265', '11,372'}, {}, {'11,265', '11,302', '11,372'}
'11,303', {}, {'11,266', '11,376'}, {}, {'11,266', '11,303', '11,376'}
'11,304', {}, {'11,333'}, {}, {'11,304', '11,333'}
'11,306', {}, {'11,1653'}, {}, {'11,306', '11,1653'}
'11,307', {}, {'11,1654'}, {}, {'11,307', '11,1654'}
'11,308', {}, {'11,271', '11,339', '11,398'}, {'11,271', '11,339'}, {'11,271', '11,308', '11,339', '11,398'}
'11,309', {}, {'11,404'}, {}, {'11,309', '11,404'}
'11,310', {}, {'11,403'}, {'11,403'}, {'11,310', '11,403'}
'11,312', {}, {}, {'11,261', '11,363'}, {'11,261', '11,312', '11,363'}
'11,313', {}, {'11,2283'}, {'11,2283'}, {'11,313', '11,2283'}
'11,314', {}, {'11,335'}, {}, {'11,314', '11,335'}
'11,318', {}, {'11,269', '11,338', '11,400'}, {'11,269', '11,338'}, {'11,269', '11,318', '11,338', '11,400'}
'11,319', {}, {'11,413'}, {}, {'11,319', '11,413'}
'11,320', {}, {'11,414'}, {'11,414'}, {'11,320', '11,414'}
'11,322', {}, {}, {'11,263', '11,370'}, {'11,263', '11,322', '11,370'}
'11,324', {}, {'11,300'}, {}, {'11,300', '11,324'}
'11,325', {}, {'11,298'}, {}, {'11,298', '11,325'}
'11,326', {}, {'11,272', '11,342'}, {'11,342'}, {'11,272', '11,326', '11,342'}
'11,331', {}, {'11,241'}, {}, {'11,241', '11,331'}
'11,333', {}, {'11,304'}, {}, {'11,304', '11,333'}
'11,334', {}, {'11,248'}, {}, {'11,248', '11,334'}
'11,335', {}, {'11,314'}, {}, {'11,314', '11,335'}
'11,336', {}, {'11,250'}, {}, {'11,250', '11,336'}
'11,337', {}, {'11,173'}, {}, {'11,173', '11,337'}
'11,338', {}, {'11,269', '11,318', '11,400'}, {'11,318', '11,400'}, {'11,269', '11,318', '11,338', '11,400'}
'11,339', {}, {'11,271', '11,308', '11,398'}, {'11,308', '11,398'}, {'11,271', '11,308', '11,339', '11,398'}
'11,340', {}, {'11,399'}, {}, {'11,340', '11,399'}
'11,341', {}, {'11,267', '11,371', '11,397'}, {'11,267', '11,371'}, {'11,267', '11,341', '11,371', '11,397'}
'11,342', {}, {'11,272', '11,326'}, {'11,326'}, {'11,272', '11,326', '11,342'}
'11,345', {}, {'11,402'}, {}, {'11,345', '11,402'}
'11,346', {}, {'11,401'}, {}, {'11,346', '11,401'}
'11,347', {}, {'11,405'}, {}, {'11,347', '11,405'}
'11,350', {}, {'11,411'}, {}, {'11,350', '11,411'}
'11,351', {}, {'11,412'}, {}, {'11,351', '11,412'}
'11,352', {}, {'11,415'}, {}, {'11,352', '11,415'}
'11,353', {}, {'11,285'}, {'11,285'}, {'11,285', '11,353'}
'11,354', {}, {'11,277'}, {'11,277'}, {'11,277', '11,354'}
'11,355', {}, {}, {'11,389', '11,394'}, {'11,355', '11,389', '11,394'}
'11,358', {}, {}, {'11,381', '11,384'}, {'11,358', '11,381', '11,384'}
'11,363', {}, {'11,261'}, {'11,312'}, {'11,261', '11,312', '11,363'}
'11,364', {}, {'11,262'}, {}, {'11,262', '11,364'}
'11,365', {}, {'11,369'}, {}, {'11,365', '11,369'}
'11,366', {}, {'11,39', '11,45'}, {'11,45'}, {'11,39', '11,45', '11,366'}
'11,367', {}, {'11,368'}, {}, {'11,367', '11,368'}
'11,368', {}, {'11,367'}, {}, {'11,367', '11,368'}
'11,369', {}, {'11,365'}, {}, {'11,365', '11,369'}
'11,370', {}, {'11,263'}, {'11,322'}, {'11,263', '11,322', '11,370'}
'11,371', {}, {'11,267', '11,341', '11,397'}, {'11,341', '11,397'}, {'11,267', '11,341', '11,371', '11,397'}
'11,372', {}, {'11,265', '11,302'}, {}, {'11,265', '11,302', '11,372'}
'11,373', {}, {'11,268'}, {}, {'11,268', '11,373'}
'11,374', {}, {'11,255', '11,259'}, {}, {'11,255', '11,259', '11,374'}
'11,375', {}, {'11,270'}, {}, {'11,270', '11,375'}
'11,376', {}, {'11,266', '11,303'}, {}, {'11,266', '11,303', '11,376'}
'11,377', {}, {'11,249', '11,253', '11,1032', '11,1070'}, {'11,1032'}, {'11,249', '11,253', '11,377', '11,1032', '11,1070'}
'11,378', {}, {'11,379', '11,471'}, {'11,294'}, {'11,294', '11,378', '11,379', '11,471'}
'11,379', {}, {'11,378', '11,471'}, {'11,294', '11,471'}, {'11,294', '11,378', '11,379', '11,471'}
'11,381', {}, {'11,384'}, {'11,358'}, {'11,358', '11,381', '11,384'}
'11,382', {}, {'11,383'}, {'11,286', '11,383'}, {'11,286', '11,382', '11,383'}
'11,383', {}, {'11,382'}, {'11,286', '11,382'}, {'11,286', '11,382', '11,383'}
'11,384', {}, {'11,381'}, {'11,358'}, {'11,358', '11,381', '11,384'}
'11,388', {}, {'11,393'}, {'11,278', '11,393'}, {'11,278', '11,388', '11,393'}
'11,389', {}, {'11,394'}, {'11,355'}, {'11,355', '11,389', '11,394'}
'11,393', {}, {'11,388'}, {'11,278', '11,388'}, {'11,278', '11,388', '11,393'}
'11,394', {}, {'11,389'}, {'11,355'}, {'11,355', '11,389', '11,394'}
'11,395', {}, {'11,264'}, {}, {'11,264', '11,395'}
'11,396', {}, {'11,235', '11,236'}, {}, {'11,235', '11,236', '11,396'}
'11,397', {}, {'11,267', '11,341', '11,371'}, {'11,267', '11,371'}, {'11,267', '11,341', '11,371', '11,397'}
'11,398', {}, {'11,271', '11,308', '11,339'}, {'11,271', '11,339'}, {'11,271', '11,308', '11,339', '11,398'}
'11,399', {}, {'11,340'}, {}, {'11,340', '11,399'}
'11,400', {}, {'11,269', '11,318', '11,338'}, {'11,269', '11,338'}, {'11,269', '11,318', '11,338', '11,400'}
'11,401', {}, {'11,346'}, {}, {'11,346', '11,401'}
'11,402', {}, {'11,345'}, {}, {'11,345', '11,402'}
'11,403', {}, {'11,310'}, {'11,310'}, {'11,310', '11,403'}
'11,404', {}, {'11,309'}, {}, {'11,309', '11,404'}
'11,405', {}, {'11,347'}, {}, {'11,347', '11,405'}
'11,406', {}, {'11,410'}, {}, {'11,406', '11,410'}
'11,407', {}, {'11,123', '11,129', '11,140', '11,147'}, {'11,147'}, {'11,123', '11,129', '11,140', '11,147', '11,407'}
'11,408', {}, {'11,409'}, {}, {'11,408', '11,409'}
'11,409', {}, {'11,408'}, {}, {'11,408', '11,409'}
'11,410', {}, {'11,406'}, {}, {'11,406', '11,410'}
'11,411', {}, {'11,350'}, {}, {'11,350', '11,411'}
'11,412', {}, {'11,351'}, {}, {'11,351', '11,412'}
'11,413', {}, {'11,319'}, {}, {'11,319', '11,413'}
'11,414', {}, {'11,320'}, {'11,320'}, {'11,320', '11,414'}
'11,415', {}, {'11,352'}, {}, {'11,352', '11,415'}
'11,416', {}, {'11,51', '11,65'}, {'11,65'}, {'11,51', '11,65', '11,416'}
'11,417', {}, {'11,59'}, {'11,59'}, {'11,59', '11,417'}
'11,418', {}, {'11,434'}, {'11,434'}, {'11,418', '11,434'}
'11,422', {}, {'11,2338'}, {'11,2338'}, {'11,422', '11,2338'}
'11,423', {}, {'11,443'}, {'11,443'}, {'11,423', '11,443'}
'11,427', {}, {'11,462'}, {'11,462'}, {'11,427', '11,462'}
'11,430', {}, {'11,52'}, {}, {'11,52', '11,430'}
'11,432', {}, {'11,478', '11,493'}, {'11,478', '11,493'}, {'11,432', '11,478', '11,493'}
'11,434', {}, {'11,418'}, {'11,418'}, {'11,418', '11,434'}
'11,439', {}, {'11,279'}, {'11,279'}, {'11,279', '11,439'}
'11,443', {}, {'11,423'}, {'11,423'}, {'11,423', '11,443'}
'11,446', {}, {'11,464'}, {'11,464'}, {'11,446', '11,464'}
'11,447', {}, {'11,187', '11,198'}, {'11,187'}, {'11,187', '11,198', '11,447'}
'11,451', {}, {'11,179', '11,191', '11,203', '11,211'}, {'11,203'}, {'11,179', '11,191', '11,203', '11,211', '11,451'}
'11,456', {}, {'11,2340'}, {'11,2340'}, {'11,456', '11,2340'}
'11,460', {}, {'11,2341', '11,3665'}, {'11,2341'}, {'11,460', '11,2341', '11,3665'}
'11,461', {}, {'11,463'}, {}, {'11,461', '11,463'}
'11,462', {}, {'11,427'}, {'11,427'}, {'11,427', '11,462'}
'11,463', {}, {'11,461'}, {}, {'11,461', '11,463'}
'11,464', {}, {'11,446'}, {'11,446'}, {'11,446', '11,464'}
'11,465', {}, {'11,180', '11,192'}, {}, {'11,180', '11,192', '11,465'}
'11,470', {}, {'11,287'}, {'11,287'}, {'11,287', '11,470'}
'11,471', {}, {'11,378', '11,379'}, {'11,379'}, {'11,294', '11,378', '11,379', '11,471'}
'11,478', {}, {'11,432', '11,493'}, {'11,432', '11,493'}, {'11,432', '11,478', '11,493'}
'11,479', {}, {'11,490', '11,491', '11,635', '11,780'}, {'11,490', '11,491', '11,635', '11,780'}, {'11,479', '11,490', '11,491', '11,635', '11,780'}
'11,480', {}, {'11,492', '11,876'}, {'11,492', '11,876'}, {'11,480', '11,492', '11,876'}
'11,481', {}, {'11,484', '11,489', '11,515', '11,808', '11,827'}, {'11,484', '11,489', '11,515'}, {'11,481', '11,484', '11,489', '11,515', '11,808', '11,827'}
'11,482', {}, {'11,483', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}, {'11,483', '11,486', '11,487', '11,593', '11,618', '11,705'}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}
'11,483', {}, {'11,482', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}, {'11,482', '11,486', '11,487', '11,593', '11,705', '11,727'}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}
'11,484', {}, {'11,481', '11,489', '11,515', '11,808', '11,827'}, {'11,481', '11,489', '11,808', '11,827'}, {'11,481', '11,484', '11,489', '11,515', '11,808', '11,827'}
'11,485', {}, {'11,488', '11,547', '11,831', '11,868', '11,877'}, {'11,488', '11,831', '11,868', '11,877'}, {'11,485', '11,488', '11,547', '11,831', '11,868', '11,877'}
'11,486', {}, {'11,482', '11,483', '11,487', '11,593', '11,618', '11,705', '11,727'}, {'11,482', '11,483', '11,487', '11,593', '11,618', '11,727'}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}
'11,487', {}, {'11,482', '11,483', '11,486', '11,593', '11,618', '11,705', '11,727'}, {'11,482', '11,483', '11,486', '11,618', '11,705', '11,727'}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}
'11,488', {}, {'11,485', '11,547', '11,831', '11,868', '11,877'}, {'11,485', '11,547', '11,831', '11,868'}, {'11,485', '11,488', '11,547', '11,831', '11,868', '11,877'}
'11,489', {}, {'11,481', '11,484', '11,515', '11,808', '11,827'}, {'11,481', '11,484', '11,808', '11,827'}, {'11,481', '11,484', '11,489', '11,515', '11,808', '11,827'}
'11,490', {}, {'11,479', '11,491', '11,635', '11,780'}, {'11,479', '11,491', '11,635'}, {'11,479', '11,490', '11,491', '11,635', '11,780'}
'11,491', {}, {'11,479', '11,490', '11,635', '11,780'}, {'11,479', '11,490', '11,780'}, {'11,479', '11,490', '11,491', '11,635', '11,780'}
'11,492', {}, {'11,480', '11,876'}, {'11,480', '11,876'}, {'11,480', '11,492', '11,876'}
'11,493', {}, {'11,432', '11,478'}, {'11,432', '11,478'}, {'11,432', '11,478', '11,493'}
'11,494', {}, {'11,500', '11,869', '11,874'}, {'11,500', '11,869', '11,874'}, {'11,494', '11,500', '11,869', '11,874'}
'11,495', {}, {'11,871'}, {'11,871'}, {'11,495', '11,871'}
'11,496', {}, {'11,499', '11,555', '11,870', '11,875', '11,880'}, {'11,499', '11,555', '11,870', '11,875'}, {'11,496', '11,499', '11,555', '11,870', '11,875', '11,880'}
'11,497', {}, {'11,498', '11,872', '11,873'}, {'11,498', '11,872', '11,873'}, {'11,497', '11,498', '11,872', '11,873'}
'11,498', {}, {'11,497', '11,872', '11,873'}, {'11,497', '11,872', '11,873'}, {'11,497', '11,498', '11,872', '11,873'}
'11,499', {}, {'11,496', '11,555', '11,870', '11,875', '11,880'}, {'11,496', '11,870', '11,875', '11,880'}, {'11,496', '11,499', '11,555', '11,870', '11,875', '11,880'}
'11,500', {}, {'11,494', '11,869', '11,874'}, {'11,494', '11,869', '11,874'}, {'11,494', '11,500', '11,869', '11,874'}
'11,501', {}, {'11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}, {'11,512', '11,513', '11,566', '11,571'}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}
'11,502', {}, {'11,514', '11,802', '11,807', '11,826'}, {'11,802'}, {'11,502', '11,514', '11,802', '11,807', '11,826'}
'11,503', {}, {'11,506', '11,511', '11,803', '11,806', '11,825'}, {'11,506', '11,511'}, {'11,503', '11,506', '11,511', '11,803', '11,806', '11,825'}
'11,504', {}, {'11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}, {'11,505', '11,509', '11,584', '11,589', '11,607'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,505', {}, {'11,504', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}, {'11,504', '11,508', '11,698', '11,702', '11,713'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,506', {}, {'11,503', '11,511', '11,803', '11,806', '11,825'}, {'11,503', '11,511', '11,803', '11,806'}, {'11,503', '11,506', '11,511', '11,803', '11,806', '11,825'}
'11,507', {}, {'11,510', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}, {'11,804', '11,816'}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}
'11,508', {}, {'11,504', '11,505', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}, {'11,505', '11,509', '11,584', '11,602', '11,607'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,509', {}, {'11,504', '11,505', '11,508', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}, {'11,504', '11,508', '11,702', '11,713', '11,724'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,510', {}, {'11,507', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}, {'11,554', '11,805', '11,824'}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}
'11,511', {}, {'11,503', '11,506', '11,803', '11,806', '11,825'}, {'11,503', '11,506', '11,806', '11,825'}, {'11,503', '11,506', '11,511', '11,803', '11,806', '11,825'}
'11,512', {}, {'11,501', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}, {'11,501', '11,513', '11,620', '11,624'}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}
'11,513', {}, {'11,501', '11,512', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}, {'11,501', '11,512', '11,731', '11,770'}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}
'11,514', {}, {'11,502', '11,802', '11,807', '11,826'}, {'11,807', '11,826'}, {'11,502', '11,514', '11,802', '11,807', '11,826'}
'11,515', {}, {'11,481', '11,484', '11,489', '11,808', '11,827'}, {'11,481', '11,808', '11,827'}, {'11,481', '11,484', '11,489', '11,515', '11,808', '11,827'}
'11,516', {}, {'11,522', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}, {'11,522', '11,809', '11,817'}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}
'11,517', {}, {'11,810', '11,821'}, {'11,810', '11,821'}, {'11,517', '11,810', '11,821'}
'11,518', {}, {'11,521', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}, {'11,560', '11,811', '11,818'}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}
'11,519', {}, {'11,520', '11,812', '11,813', '11,819', '11,822'}, {'11,520', '11,812', '11,822'}, {'11,519', '11,520', '11,812', '11,813', '11,819', '11,822'}
'11,520', {}, {'11,519', '11,812', '11,813', '11,819', '11,822'}, {'11,519', '11,813', '11,819'}, {'11,519', '11,520', '11,812', '11,813', '11,819', '11,822'}
'11,521', {}, {'11,518', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}, {'11,814', '11,823'}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}
'11,522', {}, {'11,516', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}, {'11,516', '11,815', '11,820', '11,1112'}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}
'11,523', {}, {'11,544', '11,828', '11,829', '11,853', '11,866'}, {'11,828', '11,829'}, {'11,523', '11,544', '11,828', '11,829', '11,853', '11,866'}
'11,524', {}, {'11,830'}, {'11,830'}, {'11,524', '11,830'}
'11,525', {}, {'11,834'}, {'11,834'}, {'11,525', '11,834'}
'11,526', {}, {'11,835'}, {'11,835'}, {'11,526', '11,835'}
'11,527', {}, {'11,541', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}, {'11,832', '11,854', '11,867'}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}
'11,528', {}, {'11,833', '11,855', '11,1218', '11,1293'}, {'11,833', '11,855'}, {'11,528', '11,833', '11,855', '11,1218', '11,1293'}
'11,529', {}, {'11,543', '11,837', '11,845', '11,852', '11,864'}, {'11,837', '11,845', '11,852'}, {'11,529', '11,543', '11,837', '11,845', '11,852', '11,864'}
'11,530', {}, {'11,836', '11,844'}, {'11,836', '11,844'}, {'11,530', '11,836', '11,844'}
'11,531', {}, {'11,545', '11,838', '11,857', '11,878', '11,890'}, {'11,545', '11,838', '11,857'}, {'11,531', '11,545', '11,838', '11,857', '11,878', '11,890'}
'11,532', {}, {'11,548', '11,841', '11,856', '11,885', '11,895'}, {'11,548', '11,841', '11,856'}, {'11,532', '11,548', '11,841', '11,856', '11,885', '11,895'}
'11,533', {}, {'11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}, {'11,842', '11,848', '11,858', '11,863', '11,889'}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}
'11,534', {}, {'11,839', '11,859'}, {'11,551', '11,839', '11,859', '11,886'}, {'11,534', '11,551', '11,839', '11,859', '11,886'}
'11,535', {}, {'11,840', '11,861', '11,1205', '11,1228'}, {'11,840', '11,861', '11,1205'}, {'11,535', '11,840', '11,861', '11,1205', '11,1228'}
'11,536', {}, {'11,843', '11,860'}, {'11,843', '11,860'}, {'11,536', '11,843', '11,860'}
'11,537', {}, {'11,846'}, {'11,846'}, {'11,537', '11,846'}
'11,538', {}, {'11,847'}, {'11,847'}, {'11,538', '11,847'}
'11,539', {}, {'11,533', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}, {'11,549', '11,842', '11,848', '11,858', '11,863'}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}
'11,540', {}, {'11,849', '11,865'}, {'11,849', '11,865'}, {'11,540', '11,849', '11,865'}
'11,541', {}, {'11,527', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}, {'11,850', '11,854', '11,867', '11,1204'}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}
'11,542', {}, {'11,851', '11,862'}, {'11,851', '11,862'}, {'11,542', '11,851', '11,862'}
'11,543', {}, {'11,529', '11,837', '11,845', '11,852', '11,864'}, {'11,837', '11,852', '11,864'}, {'11,529', '11,543', '11,837', '11,845', '11,852', '11,864'}
'11,544', {}, {'11,523', '11,828', '11,829', '11,853', '11,866'}, {'11,853', '11,866'}, {'11,523', '11,544', '11,828', '11,829', '11,853', '11,866'}
'11,545', {}, {'11,531', '11,838', '11,857', '11,878', '11,890'}, {'11,531', '11,878', '11,890'}, {'11,531', '11,545', '11,838', '11,857', '11,878', '11,890'}
'11,546', {}, {'11,879'}, {'11,879'}, {'11,546', '11,879'}
'11,547', {}, {'11,485', '11,488', '11,831', '11,868', '11,877'}, {'11,488', '11,877'}, {'11,485', '11,488', '11,547', '11,831', '11,868', '11,877'}
'11,548', {}, {'11,532', '11,841', '11,856', '11,885', '11,895'}, {'11,532', '11,885', '11,895'}, {'11,532', '11,548', '11,841', '11,856', '11,885', '11,895'}
'11,549', {}, {'11,533', '11,539', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}, {'11,539', '11,842', '11,884', '11,889'}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}
'11,550', {}, {'11,552', '11,887', '11,888'}, {'11,888'}, {'11,550', '11,552', '11,887', '11,888'}
'11,551', {}, {'11,886'}, {'11,534', '11,839', '11,886'}, {'11,534', '11,551', '11,839', '11,859', '11,886'}
'11,552', {}, {'11,550', '11,887', '11,888'}, {'11,887'}, {'11,550', '11,552', '11,887', '11,888'}
'11,553', {}, {'11,896'}, {'11,896'}, {'11,553', '11,896'}
'11,554', {}, {'11,507', '11,510', '11,804', '11,805', '11,816', '11,824', '11,897'}, {'11,510', '11,897'}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}
'11,555', {}, {'11,496', '11,499', '11,870', '11,875', '11,880'}, {'11,496', '11,880'}, {'11,496', '11,499', '11,555', '11,870', '11,875', '11,880'}
'11,556', {}, {'11,881', '11,891'}, {'11,881', '11,891'}, {'11,556', '11,881', '11,891'}
'11,557', {}, {'11,882'}, {'11,882'}, {'11,557', '11,882'}
'11,558', {}, {'11,883', '11,893'}, {'11,883', '11,893'}, {'11,558', '11,883', '11,893'}
'11,559', {}, {'11,892'}, {'11,892'}, {'11,559', '11,892'}
'11,560', {}, {'11,518', '11,521', '11,811', '11,814', '11,818', '11,823', '11,894'}, {'11,518', '11,894'}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}
'11,561', {}, {'11,562', '11,572', '11,626', '11,633', '11,778'}, {'11,562', '11,572', '11,626', '11,778'}, {'11,561', '11,562', '11,572', '11,626', '11,633', '11,778'}
'11,562', {}, {'11,561', '11,572', '11,626', '11,633', '11,778'}, {'11,561', '11,572', '11,633'}, {'11,561', '11,562', '11,572', '11,626', '11,633', '11,778'}
'11,563', {}, {'11,573', '11,634', '11,779'}, {'11,573', '11,634', '11,779'}, {'11,563', '11,573', '11,634', '11,779'}
'11,564', {}, {'11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}, {'11,565', '11,568', '11,569', '11,591', '11,609', '11,623', '11,703'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,565', {}, {'11,564', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}, {'11,564', '11,568', '11,569', '11,591', '11,609', '11,623', '11,703'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,566', {}, {'11,501', '11,512', '11,513', '11,571', '11,620', '11,624', '11,731', '11,770'}, {'11,501', '11,571', '11,624', '11,731'}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}
'11,567', {}, {'11,570', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}, {'11,570', '11,622', '11,732', '11,781'}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}
'11,568', {}, {'11,564', '11,565', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}, {'11,564', '11,565', '11,569', '11,590', '11,616', '11,619', '11,726'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,569', {}, {'11,564', '11,565', '11,568', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}, {'11,564', '11,565', '11,568', '11,590', '11,616', '11,619', '11,726'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,570', {}, {'11,567', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}, {'11,567', '11,621', '11,677', '11,769'}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}
'11,571', {}, {'11,501', '11,512', '11,513', '11,566', '11,620', '11,624', '11,731', '11,770'}, {'11,501', '11,566', '11,620', '11,770'}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}
'11,572', {}, {'11,561', '11,562', '11,626', '11,633', '11,778'}, {'11,561', '11,562', '11,626', '11,778'}, {'11,561', '11,562', '11,572', '11,626', '11,633', '11,778'}
'11,573', {}, {'11,563', '11,634', '11,779'}, {'11,563', '11,634', '11,779'}, {'11,563', '11,573', '11,634', '11,779'}
'11,574', {}, {'11,580', '11,625', '11,631', '11,771', '11,776'}, {'11,625', '11,631', '11,771', '11,776'}, {'11,574', '11,580', '11,625', '11,631', '11,771', '11,776'}
'11,575', {}, {'11,628', '11,773'}, {'11,628', '11,773'}, {'11,575', '11,628', '11,773'}
'11,576', {}, {'11,579', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}, {'11,579', '11,627', '11,632', '11,688', '11,772'}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}
'11,577', {}, {'11,578', '11,629', '11,630', '11,774', '11,775'}, {'11,578', '11,630', '11,774'}, {'11,577', '11,578', '11,629', '11,630', '11,774', '11,775'}
'11,578', {}, {'11,577', '11,629', '11,630', '11,774', '11,775'}, {'11,577', '11,629', '11,775'}, {'11,577', '11,578', '11,629', '11,630', '11,774', '11,775'}
'11,579', {}, {'11,576', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}, {'11,576', '11,627', '11,772', '11,777', '11,784'}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}
'11,580', {}, {'11,574', '11,625', '11,631', '11,771', '11,776'}, {'11,625', '11,631', '11,771', '11,776'}, {'11,574', '11,580', '11,625', '11,631', '11,771', '11,776'}
'11,581', {}, {'11,592', '11,617', '11,696', '11,704', '11,725'}, {'11,696', '11,704', '11,725'}, {'11,581', '11,592', '11,617', '11,696', '11,704', '11,725'}
'11,582', {}, {'11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}, {'11,583', '11,587', '11,606'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,583', {}, {'11,582', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}, {'11,582', '11,586', '11,604', '11,697', '11,700', '11,723'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,584', {}, {'11,504', '11,505', '11,508', '11,509', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}, {'11,504', '11,508', '11,589', '11,698', '11,713', '11,724'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,585', {}, {'11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}, {'11,605', '11,699', '11,714', '11,722'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,586', {}, {'11,582', '11,583', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}, {'11,583', '11,587', '11,601', '11,606'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,587', {}, {'11,582', '11,583', '11,586', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}, {'11,582', '11,586', '11,700', '11,723'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,588', {}, {'11,585', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}, {'11,687', '11,701', '11,714', '11,722'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,589', {}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}, {'11,504', '11,584', '11,702', '11,713', '11,724'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,590', {}, {'11,564', '11,565', '11,568', '11,569', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}, {'11,568', '11,569', '11,591', '11,616', '11,619', '11,623'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,591', {}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}, {'11,564', '11,565', '11,590', '11,609', '11,703', '11,726'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,592', {}, {'11,581', '11,617', '11,696', '11,704', '11,725'}, {'11,617', '11,696', '11,704', '11,725'}, {'11,581', '11,592', '11,617', '11,696', '11,704', '11,725'}
'11,593', {}, {'11,482', '11,483', '11,486', '11,487', '11,618', '11,705', '11,727'}, {'11,482', '11,483', '11,486', '11,705', '11,727'}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}
'11,594', {}, {'11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}, {'11,614', '11,706', '11,715'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,595', {}, {'11,611', '11,707', '11,719'}, {'11,707', '11,719'}, {'11,595', '11,611', '11,707', '11,719'}
'11,596', {}, {'11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}, {'11,610', '11,695', '11,708', '11,716', '11,721'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,597', {}, {'11,598', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}, {'11,613', '11,709', '11,717', '11,720'}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}
'11,598', {}, {'11,597', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}, {'11,612', '11,710', '11,717', '11,720'}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}
'11,599', {}, {'11,596', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}, {'11,711', '11,716', '11,721'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,600', {}, {'11,594', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}, {'11,608', '11,712', '11,718'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,601', {}, {'11,582', '11,583', '11,586', '11,587', '11,604', '11,606', '11,697', '11,700', '11,723'}, {'11,586', '11,604', '11,697', '11,700'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,602', {}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,607', '11,698', '11,702', '11,713', '11,724'}, {'11,508', '11,607', '11,698', '11,702', '11,713'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,603', {}, {'11,585', '11,588', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}, {'11,699', '11,701', '11,714'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,604', {}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,606', '11,697', '11,700', '11,723'}, {'11,583', '11,601', '11,606'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,605', {}, {'11,585', '11,588', '11,603', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}, {'11,585', '11,687', '11,699', '11,701', '11,722'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,606', {}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,697', '11,700', '11,723'}, {'11,582', '11,586', '11,604', '11,697', '11,700', '11,723'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,607', {}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,698', '11,702', '11,713', '11,724'}, {'11,504', '11,508', '11,602', '11,698', '11,702', '11,724'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,608', {}, {'11,594', '11,600', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}, {'11,600', '11,706', '11,715'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,609', {}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,616', '11,619', '11,623', '11,703', '11,726'}, {'11,564', '11,565', '11,591', '11,616', '11,619', '11,623'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,610', {}, {'11,596', '11,599', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}, {'11,596', '11,695', '11,708', '11,711', '11,716'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,611', {}, {'11,595', '11,707', '11,719'}, {'11,707', '11,719'}, {'11,595', '11,611', '11,707', '11,719'}
'11,612', {}, {'11,597', '11,598', '11,613', '11,709', '11,710', '11,717', '11,720'}, {'11,598', '11,709', '11,710', '11,720'}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}
'11,613', {}, {'11,597', '11,598', '11,612', '11,709', '11,710', '11,717', '11,720'}, {'11,597', '11,709', '11,710', '11,717'}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}
'11,614', {}, {'11,594', '11,600', '11,608', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}, {'11,594', '11,712', '11,718', '11,1185'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,615', {}, {'11,596', '11,599', '11,610', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}, {'11,708', '11,711', '11,721'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,616', {}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,619', '11,623', '11,703', '11,726'}, {'11,568', '11,569', '11,590', '11,609', '11,703', '11,726'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,617', {}, {'11,581', '11,592', '11,696', '11,704', '11,725'}, {'11,592', '11,696', '11,704', '11,725'}, {'11,581', '11,592', '11,617', '11,696', '11,704', '11,725'}
'11,618', {}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,705', '11,727'}, {'11,482', '11,486', '11,487', '11,705', '11,727'}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}
'11,619', {}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,623', '11,703', '11,726'}, {'11,568', '11,569', '11,590', '11,609', '11,703', '11,726'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,620', {}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,624', '11,731', '11,770'}, {'11,512', '11,571', '11,624', '11,731', '11,770'}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}
'11,621', {}, {'11,567', '11,570', '11,622', '11,677', '11,732', '11,769', '11,781'}, {'11,570', '11,732', '11,769'}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}
'11,622', {}, {'11,567', '11,570', '11,621', '11,677', '11,732', '11,769', '11,781'}, {'11,567', '11,677', '11,732', '11,769'}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}
'11,623', {}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,703', '11,726'}, {'11,564', '11,565', '11,590', '11,609', '11,703', '11,726'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,624', {}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,731', '11,770'}, {'11,512', '11,566', '11,620', '11,731', '11,770'}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}
'11,625', {}, {'11,574', '11,580', '11,631', '11,771', '11,776'}, {'11,574', '11,580', '11,771'}, {'11,574', '11,580', '11,625', '11,631', '11,771', '11,776'}
'11,626', {}, {'11,561', '11,562', '11,572', '11,633', '11,778'}, {'11,561', '11,572', '11,633'}, {'11,561', '11,562', '11,572', '11,626', '11,633', '11,778'}
'11,627', {}, {'11,576', '11,579', '11,632', '11,688', '11,772', '11,777', '11,784'}, {'11,576', '11,579', '11,688', '11,772', '11,777'}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}
'11,628', {}, {'11,575', '11,773'}, {'11,575', '11,773'}, {'11,575', '11,628', '11,773'}
'11,629', {}, {'11,577', '11,578', '11,630', '11,774', '11,775'}, {'11,578', '11,774', '11,775'}, {'11,577', '11,578', '11,629', '11,630', '11,774', '11,775'}
'11,630', {}, {'11,577', '11,578', '11,629', '11,774', '11,775'}, {'11,577', '11,774', '11,775'}, {'11,577', '11,578', '11,629', '11,630', '11,774', '11,775'}
'11,631', {}, {'11,574', '11,580', '11,625', '11,771', '11,776'}, {'11,574', '11,580', '11,776'}, {'11,574', '11,580', '11,625', '11,631', '11,771', '11,776'}
'11,632', {}, {'11,576', '11,579', '11,627', '11,688', '11,772', '11,777', '11,784'}, {'11,576', '11,772', '11,777'}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}
'11,633', {}, {'11,561', '11,562', '11,572', '11,626', '11,778'}, {'11,562', '11,626', '11,778'}, {'11,561', '11,562', '11,572', '11,626', '11,633', '11,778'}
'11,634', {}, {'11,563', '11,573', '11,779'}, {'11,563', '11,573', '11,779'}, {'11,563', '11,573', '11,634', '11,779'}
'11,635', {}, {'11,479', '11,490', '11,491', '11,780'}, {'11,479', '11,490', '11,780'}, {'11,479', '11,490', '11,491', '11,635', '11,780'}
'11,636', {}, {'11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}, {'11,637', '11,728', '11,729'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,637', {}, {'11,636', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}, {'11,636', '11,728', '11,729'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,638', {}, {'11,730', '11,2176'}, {'11,730'}, {'11,638', '11,730', '11,2176'}
'11,639', {}, {'11,735'}, {'11,735'}, {'11,639', '11,735'}
'11,640', {}, {'11,736'}, {'11,736'}, {'11,640', '11,736'}
'11,641', {}, {'11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}, {'11,733', '11,755'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,642', {}, {'11,654', '11,734', '11,756', '11,1265', '11,1301'}, {'11,734', '11,756'}, {'11,642', '11,654', '11,734', '11,756', '11,1265', '11,1301'}
'11,643', {}, {'11,651', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}, {'11,738', '11,746', '11,753'}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}
'11,644', {}, {'11,652', '11,737', '11,745'}, {'11,737', '11,745'}, {'11,644', '11,652', '11,737', '11,745'}
'11,645', {}, {'11,656', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}, {'11,675', '11,739', '11,758'}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}
'11,646', {}, {'11,655', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}, {'11,685', '11,742', '11,757'}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}
'11,647', {}, {'11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}, {'11,743', '11,749', '11,759', '11,793'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,648', {}, {'11,658', '11,740', '11,760'}, {'11,683', '11,740', '11,760', '11,790'}, {'11,648', '11,658', '11,683', '11,740', '11,760', '11,790'}
'11,649', {}, {'11,660', '11,741', '11,762', '11,1239', '11,1311'}, {'11,741', '11,762', '11,1311'}, {'11,649', '11,660', '11,741', '11,762', '11,1239', '11,1311'}
'11,650', {}, {'11,659', '11,744', '11,761'}, {'11,744', '11,761'}, {'11,650', '11,659', '11,744', '11,761'}
'11,651', {}, {'11,643', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}, {'11,738', '11,746'}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}
'11,652', {}, {'11,644', '11,737', '11,745'}, {'11,737', '11,745'}, {'11,644', '11,652', '11,737', '11,745'}
'11,653', {}, {'11,641', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}, {'11,733', '11,755', '11,768'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,654', {}, {'11,642', '11,734', '11,756', '11,1265', '11,1301'}, {'11,734', '11,756'}, {'11,642', '11,654', '11,734', '11,756', '11,1265', '11,1301'}
'11,655', {}, {'11,646', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}, {'11,678', '11,742', '11,757'}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}
'11,656', {}, {'11,645', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}, {'11,681', '11,739', '11,758'}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}
'11,657', {}, {'11,647', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}, {'11,743', '11,759', '11,764'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,658', {}, {'11,648', '11,740', '11,760'}, {'11,683', '11,740', '11,760'}, {'11,648', '11,658', '11,683', '11,740', '11,760', '11,790'}
'11,659', {}, {'11,650', '11,744', '11,761'}, {'11,744', '11,761'}, {'11,650', '11,659', '11,744', '11,761'}
'11,660', {}, {'11,649', '11,741', '11,762', '11,1239', '11,1311'}, {'11,741', '11,762'}, {'11,649', '11,660', '11,741', '11,762', '11,1239', '11,1311'}
'11,661', {}, {'11,747', '11,2152'}, {'11,747'}, {'11,661', '11,747', '11,2152'}
'11,662', {}, {'11,748', '11,2243'}, {'11,748'}, {'11,662', '11,748', '11,2243'}
'11,663', {}, {'11,647', '11,657', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}, {'11,679', '11,680', '11,743', '11,749', '11,764'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,664', {}, {'11,672', '11,750', '11,766'}, {'11,750', '11,766'}, {'11,664', '11,672', '11,750', '11,766'}
'11,665', {}, {'11,641', '11,653', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}, {'11,751', '11,768', '11,1264'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,666', {}, {'11,670', '11,752', '11,763'}, {'11,752', '11,763'}, {'11,666', '11,670', '11,752', '11,763'}
'11,667', {}, {'11,643', '11,651', '11,671', '11,738', '11,746', '11,753', '11,765'}, {'11,738', '11,753', '11,765'}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}
'11,668', {}, {'11,636', '11,637', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}, {'11,674', '11,754', '11,767'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,669', {}, {'11,647', '11,657', '11,663', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}, {'11,679', '11,680', '11,749', '11,759', '11,764'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,670', {}, {'11,666', '11,752', '11,763'}, {'11,752', '11,763'}, {'11,666', '11,670', '11,752', '11,763'}
'11,671', {}, {'11,643', '11,651', '11,667', '11,738', '11,746', '11,753', '11,765'}, {'11,753', '11,765'}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}
'11,672', {}, {'11,664', '11,750', '11,766'}, {'11,750', '11,766'}, {'11,664', '11,672', '11,750', '11,766'}
'11,673', {}, {'11,641', '11,653', '11,665', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}, {'11,751', '11,755', '11,768'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,674', {}, {'11,636', '11,637', '11,668', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}, {'11,668', '11,754', '11,767'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,675', {}, {'11,645', '11,656', '11,681', '11,739', '11,758', '11,782', '11,794'}, {'11,645', '11,782', '11,794'}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}
'11,676', {}, {'11,783'}, {'11,783'}, {'11,676', '11,783'}
'11,677', {}, {'11,567', '11,570', '11,621', '11,622', '11,732', '11,769', '11,781'}, {'11,570', '11,622', '11,781'}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}
'11,678', {}, {'11,646', '11,655', '11,685', '11,742', '11,757', '11,789', '11,799'}, {'11,655', '11,789', '11,799'}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}
'11,679', {}, {'11,647', '11,657', '11,663', '11,669', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}, {'11,663', '11,669', '11,788', '11,793'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,680', {}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}, {'11,663', '11,669', '11,743', '11,788', '11,793'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,681', {}, {'11,645', '11,656', '11,675', '11,739', '11,758', '11,782', '11,794'}, {'11,656', '11,782', '11,794'}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}
'11,682', {}, {'11,684', '11,791', '11,792'}, {'11,792'}, {'11,682', '11,684', '11,791', '11,792'}
'11,683', {}, {'11,790'}, {'11,648', '11,658', '11,740', '11,790'}, {'11,648', '11,658', '11,683', '11,740', '11,760', '11,790'}
'11,684', {}, {'11,682', '11,791', '11,792'}, {'11,791'}, {'11,682', '11,684', '11,791', '11,792'}
'11,685', {}, {'11,646', '11,655', '11,678', '11,742', '11,757', '11,789', '11,799'}, {'11,646', '11,789', '11,799'}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}
'11,686', {}, {'11,800'}, {'11,800'}, {'11,686', '11,800'}
'11,687', {}, {'11,585', '11,588', '11,603', '11,605', '11,699', '11,701', '11,714', '11,722', '11,801'}, {'11,588', '11,605', '11,801'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,688', {}, {'11,576', '11,579', '11,627', '11,632', '11,772', '11,777', '11,784'}, {'11,576', '11,627', '11,784'}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}
'11,689', {}, {'11,693', '11,785', '11,795'}, {'11,785', '11,795'}, {'11,689', '11,693', '11,785', '11,795'}
'11,690', {}, {'11,786'}, {'11,786'}, {'11,690', '11,786'}
'11,691', {}, {'11,694', '11,787', '11,797'}, {'11,787', '11,797'}, {'11,691', '11,694', '11,787', '11,797'}
'11,692', {}, {'11,796'}, {'11,796'}, {'11,692', '11,796'}
'11,693', {}, {'11,689', '11,785', '11,795'}, {'11,785', '11,795'}, {'11,689', '11,693', '11,785', '11,795'}
'11,694', {}, {'11,691', '11,787', '11,797'}, {'11,787', '11,797'}, {'11,691', '11,694', '11,787', '11,797'}
'11,695', {}, {'11,596', '11,599', '11,610', '11,615', '11,708', '11,711', '11,716', '11,721', '11,798'}, {'11,596', '11,610', '11,798'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,696', {}, {'11,581', '11,592', '11,617', '11,704', '11,725'}, {'11,581', '11,592', '11,617'}, {'11,581', '11,592', '11,617', '11,696', '11,704', '11,725'}
'11,697', {}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,700', '11,723'}, {'11,583', '11,601', '11,606'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,698', {}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,702', '11,713', '11,724'}, {'11,505', '11,584', '11,602', '11,607', '11,702'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,699', {}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,701', '11,714', '11,722', '11,801'}, {'11,585', '11,603', '11,605'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,700', {}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,723'}, {'11,583', '11,587', '11,601', '11,606'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,701', {}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,714', '11,722', '11,801'}, {'11,588', '11,603', '11,605', '11,714', '11,801'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,702', {}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,713', '11,724'}, {'11,505', '11,509', '11,589', '11,602', '11,607', '11,698'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,703', {}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,726'}, {'11,564', '11,565', '11,591', '11,616', '11,619', '11,623'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,704', {}, {'11,581', '11,592', '11,617', '11,696', '11,725'}, {'11,581', '11,592', '11,617'}, {'11,581', '11,592', '11,617', '11,696', '11,704', '11,725'}
'11,705', {}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,727'}, {'11,482', '11,483', '11,487', '11,593', '11,618'}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}
'11,706', {}, {'11,594', '11,600', '11,608', '11,614', '11,712', '11,715', '11,718', '11,1173', '11,1185'}, {'11,594', '11,608', '11,718'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,707', {}, {'11,595', '11,611', '11,719'}, {'11,595', '11,611'}, {'11,595', '11,611', '11,707', '11,719'}
'11,708', {}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,711', '11,716', '11,721', '11,798'}, {'11,596', '11,610', '11,615', '11,716', '11,798'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,709', {}, {'11,597', '11,598', '11,612', '11,613', '11,710', '11,717', '11,720'}, {'11,597', '11,612', '11,613', '11,717'}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}
'11,710', {}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,717', '11,720'}, {'11,598', '11,612', '11,613', '11,720'}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}
'11,711', {}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,716', '11,721', '11,798'}, {'11,599', '11,610', '11,615'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,712', {}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,715', '11,718', '11,1173', '11,1185'}, {'11,600', '11,614', '11,715'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,713', {}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,724'}, {'11,505', '11,509', '11,584', '11,589', '11,602', '11,724'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,714', {}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,722', '11,801'}, {'11,585', '11,588', '11,603', '11,701'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,715', {}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,718', '11,1173', '11,1185'}, {'11,594', '11,608', '11,712'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,716', {}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,721', '11,798'}, {'11,596', '11,599', '11,610', '11,708', '11,798'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,717', {}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,720'}, {'11,597', '11,598', '11,613', '11,709'}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}
'11,718', {}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,1173', '11,1185'}, {'11,600', '11,614', '11,706', '11,1173'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,719', {}, {'11,595', '11,611', '11,707'}, {'11,595', '11,611'}, {'11,595', '11,611', '11,707', '11,719'}
'11,720', {}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,717'}, {'11,597', '11,598', '11,612', '11,710'}, {'11,597', '11,598', '11,612', '11,613', '11,709', '11,710', '11,717', '11,720'}
'11,721', {}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,798'}, {'11,596', '11,599', '11,615'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,722', {}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,801'}, {'11,585', '11,588', '11,605', '11,801'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,723', {}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700'}, {'11,583', '11,587', '11,606'}, {'11,582', '11,583', '11,586', '11,587', '11,601', '11,604', '11,606', '11,697', '11,700', '11,723'}
'11,724', {}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713'}, {'11,509', '11,584', '11,589', '11,607', '11,713'}, {'11,504', '11,505', '11,508', '11,509', '11,584', '11,589', '11,602', '11,607', '11,698', '11,702', '11,713', '11,724'}
'11,725', {}, {'11,581', '11,592', '11,617', '11,696', '11,704'}, {'11,581', '11,592', '11,617'}, {'11,581', '11,592', '11,617', '11,696', '11,704', '11,725'}
'11,726', {}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703'}, {'11,568', '11,569', '11,591', '11,616', '11,619', '11,623'}, {'11,564', '11,565', '11,568', '11,569', '11,590', '11,591', '11,609', '11,616', '11,619', '11,623', '11,703', '11,726'}
'11,727', {}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,705'}, {'11,483', '11,486', '11,487', '11,593', '11,618'}, {'11,482', '11,483', '11,486', '11,487', '11,593', '11,618', '11,705', '11,727'}
'11,728', {}, {'11,636', '11,637', '11,668', '11,674', '11,729', '11,754', '11,767', '11,1147', '11,1181'}, {'11,636', '11,637', '11,729'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,729', {}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,754', '11,767', '11,1147', '11,1181'}, {'11,636', '11,637', '11,728'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,730', {}, {'11,638', '11,2176'}, {'11,638', '11,2176'}, {'11,638', '11,730', '11,2176'}
'11,731', {}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,770'}, {'11,513', '11,566', '11,620', '11,624', '11,770'}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}
'11,732', {}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,769', '11,781'}, {'11,567', '11,621', '11,622'}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}
'11,733', {}, {'11,641', '11,653', '11,665', '11,673', '11,751', '11,755', '11,768', '11,1243', '11,1264'}, {'11,641', '11,653'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,734', {}, {'11,642', '11,654', '11,756', '11,1265', '11,1301'}, {'11,642', '11,654'}, {'11,642', '11,654', '11,734', '11,756', '11,1265', '11,1301'}
'11,735', {}, {'11,639'}, {'11,639'}, {'11,639', '11,735'}
'11,736', {}, {'11,640'}, {'11,640'}, {'11,640', '11,736'}
'11,737', {}, {'11,644', '11,652', '11,745'}, {'11,644', '11,652'}, {'11,644', '11,652', '11,737', '11,745'}
'11,738', {}, {'11,643', '11,651', '11,667', '11,671', '11,746', '11,753', '11,765'}, {'11,643', '11,651', '11,667'}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}
'11,739', {}, {'11,645', '11,656', '11,675', '11,681', '11,758', '11,782', '11,794'}, {'11,645', '11,656', '11,782'}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}
'11,740', {}, {'11,648', '11,658', '11,760'}, {'11,648', '11,658', '11,683', '11,790'}, {'11,648', '11,658', '11,683', '11,740', '11,760', '11,790'}
'11,741', {}, {'11,649', '11,660', '11,762', '11,1239', '11,1311'}, {'11,649', '11,660', '11,1239'}, {'11,649', '11,660', '11,741', '11,762', '11,1239', '11,1311'}
'11,742', {}, {'11,646', '11,655', '11,678', '11,685', '11,757', '11,789', '11,799'}, {'11,646', '11,655', '11,799'}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}
'11,743', {}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,749', '11,759', '11,764', '11,788', '11,793'}, {'11,647', '11,657', '11,663', '11,680'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,744', {}, {'11,650', '11,659', '11,761'}, {'11,650', '11,659'}, {'11,650', '11,659', '11,744', '11,761'}
'11,745', {}, {'11,644', '11,652', '11,737'}, {'11,644', '11,652'}, {'11,644', '11,652', '11,737', '11,745'}
'11,746', {}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,753', '11,765'}, {'11,643', '11,651'}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}
'11,747', {}, {'11,661', '11,2152'}, {'11,661'}, {'11,661', '11,747', '11,2152'}
'11,748', {}, {'11,662', '11,2243'}, {'11,662'}, {'11,662', '11,748', '11,2243'}
'11,749', {}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,759', '11,764', '11,788', '11,793'}, {'11,647', '11,663', '11,669', '11,788', '11,793'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,750', {}, {'11,664', '11,672', '11,766'}, {'11,664', '11,672'}, {'11,664', '11,672', '11,750', '11,766'}
'11,751', {}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,755', '11,768', '11,1243', '11,1264'}, {'11,665', '11,673', '11,1243'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,752', {}, {'11,666', '11,670', '11,763'}, {'11,666', '11,670'}, {'11,666', '11,670', '11,752', '11,763'}
'11,753', {}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,765'}, {'11,643', '11,667', '11,671'}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}
'11,754', {}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,767', '11,1147', '11,1181'}, {'11,668', '11,674', '11,767', '11,1181'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,755', {}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,768', '11,1243', '11,1264'}, {'11,641', '11,653', '11,673'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,756', {}, {'11,642', '11,654', '11,734', '11,1265', '11,1301'}, {'11,642', '11,654'}, {'11,642', '11,654', '11,734', '11,756', '11,1265', '11,1301'}
'11,757', {}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,789', '11,799'}, {'11,646', '11,655', '11,789'}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}
'11,758', {}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,782', '11,794'}, {'11,645', '11,656', '11,794'}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}
'11,759', {}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,764', '11,788', '11,793'}, {'11,647', '11,657', '11,669'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,760', {}, {'11,648', '11,658', '11,740'}, {'11,648', '11,658', '11,790'}, {'11,648', '11,658', '11,683', '11,740', '11,760', '11,790'}
'11,761', {}, {'11,650', '11,659', '11,744'}, {'11,650', '11,659'}, {'11,650', '11,659', '11,744', '11,761'}
'11,762', {}, {'11,649', '11,660', '11,741', '11,1239', '11,1311'}, {'11,649', '11,660'}, {'11,649', '11,660', '11,741', '11,762', '11,1239', '11,1311'}
'11,763', {}, {'11,666', '11,670', '11,752'}, {'11,666', '11,670'}, {'11,666', '11,670', '11,752', '11,763'}
'11,764', {}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,788', '11,793'}, {'11,657', '11,663', '11,669', '11,788', '11,793'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,765', {}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,753'}, {'11,667', '11,671'}, {'11,643', '11,651', '11,667', '11,671', '11,738', '11,746', '11,753', '11,765'}
'11,766', {}, {'11,664', '11,672', '11,750'}, {'11,664', '11,672'}, {'11,664', '11,672', '11,750', '11,766'}
'11,767', {}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,1147', '11,1181'}, {'11,668', '11,674', '11,754', '11,1147'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,768', {}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,1243', '11,1264'}, {'11,653', '11,665', '11,673'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,769', {}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,781'}, {'11,570', '11,621', '11,622', '11,781'}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}
'11,770', {}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731'}, {'11,513', '11,571', '11,620', '11,624', '11,731'}, {'11,501', '11,512', '11,513', '11,566', '11,571', '11,620', '11,624', '11,731', '11,770'}
'11,771', {}, {'11,574', '11,580', '11,625', '11,631', '11,776'}, {'11,574', '11,580', '11,625'}, {'11,574', '11,580', '11,625', '11,631', '11,771', '11,776'}
'11,772', {}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,777', '11,784'}, {'11,576', '11,579', '11,627', '11,632', '11,784'}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}
'11,773', {}, {'11,575', '11,628'}, {'11,575', '11,628'}, {'11,575', '11,628', '11,773'}
'11,774', {}, {'11,577', '11,578', '11,629', '11,630', '11,775'}, {'11,577', '11,629', '11,630'}, {'11,577', '11,578', '11,629', '11,630', '11,774', '11,775'}
'11,775', {}, {'11,577', '11,578', '11,629', '11,630', '11,774'}, {'11,578', '11,629', '11,630'}, {'11,577', '11,578', '11,629', '11,630', '11,774', '11,775'}
'11,776', {}, {'11,574', '11,580', '11,625', '11,631', '11,771'}, {'11,574', '11,580', '11,631'}, {'11,574', '11,580', '11,625', '11,631', '11,771', '11,776'}
'11,777', {}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,784'}, {'11,579', '11,627', '11,632'}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}
'11,778', {}, {'11,561', '11,562', '11,572', '11,626', '11,633'}, {'11,561', '11,572', '11,633'}, {'11,561', '11,562', '11,572', '11,626', '11,633', '11,778'}
'11,779', {}, {'11,563', '11,573', '11,634'}, {'11,563', '11,573', '11,634'}, {'11,563', '11,573', '11,634', '11,779'}
'11,780', {}, {'11,479', '11,490', '11,491', '11,635'}, {'11,479', '11,491', '11,635'}, {'11,479', '11,490', '11,491', '11,635', '11,780'}
'11,781', {}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,769'}, {'11,567', '11,677', '11,769'}, {'11,567', '11,570', '11,621', '11,622', '11,677', '11,732', '11,769', '11,781'}
'11,782', {}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,794'}, {'11,675', '11,681', '11,739'}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}
'11,783', {}, {'11,676'}, {'11,676'}, {'11,676', '11,783'}
'11,784', {}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,777'}, {'11,579', '11,688', '11,772'}, {'11,576', '11,579', '11,627', '11,632', '11,688', '11,772', '11,777', '11,784'}
'11,785', {}, {'11,689', '11,693', '11,795'}, {'11,689', '11,693'}, {'11,689', '11,693', '11,785', '11,795'}
'11,786', {}, {'11,690'}, {'11,690'}, {'11,690', '11,786'}
'11,787', {}, {'11,691', '11,694', '11,797'}, {'11,691', '11,694'}, {'11,691', '11,694', '11,787', '11,797'}
'11,788', {}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,793'}, {'11,679', '11,680', '11,749', '11,764'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,789', {}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,799'}, {'11,678', '11,685', '11,757'}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}
'11,790', {}, {'11,683'}, {'11,648', '11,683', '11,740', '11,760'}, {'11,648', '11,658', '11,683', '11,740', '11,760', '11,790'}
'11,791', {}, {'11,682', '11,684', '11,792'}, {'11,684'}, {'11,682', '11,684', '11,791', '11,792'}
'11,792', {}, {'11,682', '11,684', '11,791'}, {'11,682'}, {'11,682', '11,684', '11,791', '11,792'}
'11,793', {}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788'}, {'11,647', '11,679', '11,680', '11,749', '11,764'}, {'11,647', '11,657', '11,663', '11,669', '11,679', '11,680', '11,743', '11,749', '11,759', '11,764', '11,788', '11,793'}
'11,794', {}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,782'}, {'11,675', '11,681', '11,758'}, {'11,645', '11,656', '11,675', '11,681', '11,739', '11,758', '11,782', '11,794'}
'11,795', {}, {'11,689', '11,693', '11,785'}, {'11,689', '11,693'}, {'11,689', '11,693', '11,785', '11,795'}
'11,796', {}, {'11,692'}, {'11,692'}, {'11,692', '11,796'}
'11,797', {}, {'11,691', '11,694', '11,787'}, {'11,691', '11,694'}, {'11,691', '11,694', '11,787', '11,797'}
'11,798', {}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721'}, {'11,695', '11,708', '11,716'}, {'11,596', '11,599', '11,610', '11,615', '11,695', '11,708', '11,711', '11,716', '11,721', '11,798'}
'11,799', {}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,789'}, {'11,678', '11,685', '11,742'}, {'11,646', '11,655', '11,678', '11,685', '11,742', '11,757', '11,789', '11,799'}
'11,800', {}, {'11,686'}, {'11,686'}, {'11,686', '11,800'}
'11,801', {}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722'}, {'11,687', '11,701', '11,722'}, {'11,585', '11,588', '11,603', '11,605', '11,687', '11,699', '11,701', '11,714', '11,722', '11,801'}
'11,802', {}, {'11,502', '11,514', '11,807', '11,826'}, {'11,502'}, {'11,502', '11,514', '11,802', '11,807', '11,826'}
'11,803', {}, {'11,503', '11,506', '11,511', '11,806', '11,825'}, {'11,506', '11,806'}, {'11,503', '11,506', '11,511', '11,803', '11,806', '11,825'}
'11,804', {}, {'11,507', '11,510', '11,554', '11,805', '11,816', '11,824', '11,897'}, {'11,507', '11,816'}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}
'11,805', {}, {'11,507', '11,510', '11,554', '11,804', '11,816', '11,824', '11,897'}, {'11,510', '11,824', '11,897'}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}
'11,806', {}, {'11,503', '11,506', '11,511', '11,803', '11,825'}, {'11,506', '11,511', '11,803', '11,825'}, {'11,503', '11,506', '11,511', '11,803', '11,806', '11,825'}
'11,807', {}, {'11,502', '11,514', '11,802', '11,826'}, {'11,514', '11,826'}, {'11,502', '11,514', '11,802', '11,807', '11,826'}
'11,808', {}, {'11,481', '11,484', '11,489', '11,515', '11,827'}, {'11,484', '11,489', '11,515', '11,827'}, {'11,481', '11,484', '11,489', '11,515', '11,808', '11,827'}
'11,809', {}, {'11,516', '11,522', '11,815', '11,817', '11,820', '11,1112', '11,1162'}, {'11,516', '11,817', '11,820'}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}
'11,810', {}, {'11,517', '11,821'}, {'11,517', '11,821'}, {'11,517', '11,810', '11,821'}
'11,811', {}, {'11,518', '11,521', '11,560', '11,814', '11,818', '11,823', '11,894'}, {'11,518', '11,818', '11,894'}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}
'11,812', {}, {'11,519', '11,520', '11,813', '11,819', '11,822'}, {'11,519', '11,819', '11,822'}, {'11,519', '11,520', '11,812', '11,813', '11,819', '11,822'}
'11,813', {}, {'11,519', '11,520', '11,812', '11,819', '11,822'}, {'11,520', '11,819', '11,822'}, {'11,519', '11,520', '11,812', '11,813', '11,819', '11,822'}
'11,814', {}, {'11,518', '11,521', '11,560', '11,811', '11,818', '11,823', '11,894'}, {'11,521', '11,823'}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}
'11,815', {}, {'11,516', '11,522', '11,809', '11,817', '11,820', '11,1112', '11,1162'}, {'11,522', '11,817', '11,820'}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}
'11,816', {}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,824', '11,897'}, {'11,507', '11,804'}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}
'11,817', {}, {'11,516', '11,522', '11,809', '11,815', '11,820', '11,1112', '11,1162'}, {'11,516', '11,809', '11,815'}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}
'11,818', {}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,823', '11,894'}, {'11,518', '11,811', '11,894'}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}
'11,819', {}, {'11,519', '11,520', '11,812', '11,813', '11,822'}, {'11,520', '11,812', '11,813'}, {'11,519', '11,520', '11,812', '11,813', '11,819', '11,822'}
'11,820', {}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,1112', '11,1162'}, {'11,522', '11,809', '11,815', '11,1162'}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}
'11,821', {}, {'11,517', '11,810'}, {'11,517', '11,810'}, {'11,517', '11,810', '11,821'}
'11,822', {}, {'11,519', '11,520', '11,812', '11,813', '11,819'}, {'11,519', '11,812', '11,813'}, {'11,519', '11,520', '11,812', '11,813', '11,819', '11,822'}
'11,823', {}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,894'}, {'11,521', '11,814'}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}
'11,824', {}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,897'}, {'11,510', '11,805', '11,897'}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}
'11,825', {}, {'11,503', '11,506', '11,511', '11,803', '11,806'}, {'11,511', '11,806'}, {'11,503', '11,506', '11,511', '11,803', '11,806', '11,825'}
'11,826', {}, {'11,502', '11,514', '11,802', '11,807'}, {'11,514', '11,807'}, {'11,502', '11,514', '11,802', '11,807', '11,826'}
'11,827', {}, {'11,481', '11,484', '11,489', '11,515', '11,808'}, {'11,484', '11,489', '11,515', '11,808'}, {'11,481', '11,484', '11,489', '11,515', '11,808', '11,827'}
'11,828', {}, {'11,523', '11,544', '11,829', '11,853', '11,866'}, {'11,523', '11,829'}, {'11,523', '11,544', '11,828', '11,829', '11,853', '11,866'}
'11,829', {}, {'11,523', '11,544', '11,828', '11,853', '11,866'}, {'11,523', '11,828'}, {'11,523', '11,544', '11,828', '11,829', '11,853', '11,866'}
'11,830', {}, {'11,524'}, {'11,524'}, {'11,524', '11,830'}
'11,831', {}, {'11,485', '11,488', '11,547', '11,868', '11,877'}, {'11,485', '11,488'}, {'11,485', '11,488', '11,547', '11,831', '11,868', '11,877'}
'11,832', {}, {'11,527', '11,541', '11,850', '11,854', '11,867', '11,1204', '11,1292'}, {'11,527', '11,854'}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}
'11,833', {}, {'11,528', '11,855', '11,1218', '11,1293'}, {'11,528', '11,855'}, {'11,528', '11,833', '11,855', '11,1218', '11,1293'}
'11,834', {}, {'11,525'}, {'11,525'}, {'11,525', '11,834'}
'11,835', {}, {'11,526'}, {'11,526'}, {'11,526', '11,835'}
'11,836', {}, {'11,530', '11,844'}, {'11,530', '11,844'}, {'11,530', '11,836', '11,844'}
'11,837', {}, {'11,529', '11,543', '11,845', '11,852', '11,864'}, {'11,529', '11,543', '11,845'}, {'11,529', '11,543', '11,837', '11,845', '11,852', '11,864'}
'11,838', {}, {'11,531', '11,545', '11,857', '11,878', '11,890'}, {'11,531', '11,857', '11,878'}, {'11,531', '11,545', '11,838', '11,857', '11,878', '11,890'}
'11,839', {}, {'11,534', '11,859'}, {'11,534', '11,551', '11,859', '11,886'}, {'11,534', '11,551', '11,839', '11,859', '11,886'}
'11,840', {}, {'11,535', '11,861', '11,1205', '11,1228'}, {'11,535', '11,861', '11,1228'}, {'11,535', '11,840', '11,861', '11,1205', '11,1228'}
'11,841', {}, {'11,532', '11,548', '11,856', '11,885', '11,895'}, {'11,532', '11,856', '11,895'}, {'11,532', '11,548', '11,841', '11,856', '11,885', '11,895'}
'11,842', {}, {'11,533', '11,539', '11,549', '11,848', '11,858', '11,863', '11,884', '11,889'}, {'11,533', '11,539', '11,549', '11,858'}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}
'11,843', {}, {'11,536', '11,860'}, {'11,536', '11,860'}, {'11,536', '11,843', '11,860'}
'11,844', {}, {'11,530', '11,836'}, {'11,530', '11,836'}, {'11,530', '11,836', '11,844'}
'11,845', {}, {'11,529', '11,543', '11,837', '11,852', '11,864'}, {'11,529', '11,837'}, {'11,529', '11,543', '11,837', '11,845', '11,852', '11,864'}
'11,846', {}, {'11,537'}, {'11,537'}, {'11,537', '11,846'}
'11,847', {}, {'11,538'}, {'11,538'}, {'11,538', '11,847'}
'11,848', {}, {'11,533', '11,539', '11,549', '11,842', '11,858', '11,863', '11,884', '11,889'}, {'11,533', '11,539', '11,863', '11,884', '11,889'}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}
'11,849', {}, {'11,540', '11,865'}, {'11,540', '11,865'}, {'11,540', '11,849', '11,865'}
'11,850', {}, {'11,527', '11,541', '11,832', '11,854', '11,867', '11,1204', '11,1292'}, {'11,541', '11,867', '11,1292'}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}
'11,851', {}, {'11,542', '11,862'}, {'11,542', '11,862'}, {'11,542', '11,851', '11,862'}
'11,852', {}, {'11,529', '11,543', '11,837', '11,845', '11,864'}, {'11,529', '11,543', '11,864'}, {'11,529', '11,543', '11,837', '11,845', '11,852', '11,864'}
'11,853', {}, {'11,523', '11,544', '11,828', '11,829', '11,866'}, {'11,544', '11,866'}, {'11,523', '11,544', '11,828', '11,829', '11,853', '11,866'}
'11,854', {}, {'11,527', '11,541', '11,832', '11,850', '11,867', '11,1204', '11,1292'}, {'11,527', '11,541', '11,832'}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}
'11,855', {}, {'11,528', '11,833', '11,1218', '11,1293'}, {'11,528', '11,833'}, {'11,528', '11,833', '11,855', '11,1218', '11,1293'}
'11,856', {}, {'11,532', '11,548', '11,841', '11,885', '11,895'}, {'11,532', '11,841', '11,885'}, {'11,532', '11,548', '11,841', '11,856', '11,885', '11,895'}
'11,857', {}, {'11,531', '11,545', '11,838', '11,878', '11,890'}, {'11,531', '11,838', '11,890'}, {'11,531', '11,545', '11,838', '11,857', '11,878', '11,890'}
'11,858', {}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,863', '11,884', '11,889'}, {'11,533', '11,539', '11,842'}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}
'11,859', {}, {'11,534', '11,839'}, {'11,534', '11,839', '11,886'}, {'11,534', '11,551', '11,839', '11,859', '11,886'}
'11,860', {}, {'11,536', '11,843'}, {'11,536', '11,843'}, {'11,536', '11,843', '11,860'}
'11,861', {}, {'11,535', '11,840', '11,1205', '11,1228'}, {'11,535', '11,840'}, {'11,535', '11,840', '11,861', '11,1205', '11,1228'}
'11,862', {}, {'11,542', '11,851'}, {'11,542', '11,851'}, {'11,542', '11,851', '11,862'}
'11,863', {}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,884', '11,889'}, {'11,533', '11,539', '11,848', '11,884', '11,889'}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}
'11,864', {}, {'11,529', '11,543', '11,837', '11,845', '11,852'}, {'11,543', '11,852'}, {'11,529', '11,543', '11,837', '11,845', '11,852', '11,864'}
'11,865', {}, {'11,540', '11,849'}, {'11,540', '11,849'}, {'11,540', '11,849', '11,865'}
'11,866', {}, {'11,523', '11,544', '11,828', '11,829', '11,853'}, {'11,544', '11,853'}, {'11,523', '11,544', '11,828', '11,829', '11,853', '11,866'}
'11,867', {}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,1204', '11,1292'}, {'11,527', '11,541', '11,850'}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}
'11,868', {}, {'11,485', '11,488', '11,547', '11,831', '11,877'}, {'11,485', '11,488', '11,877'}, {'11,485', '11,488', '11,547', '11,831', '11,868', '11,877'}
'11,869', {}, {'11,494', '11,500', '11,874'}, {'11,494', '11,500'}, {'11,494', '11,500', '11,869', '11,874'}
'11,870', {}, {'11,496', '11,499', '11,555', '11,875', '11,880'}, {'11,496', '11,499', '11,880'}, {'11,496', '11,499', '11,555', '11,870', '11,875', '11,880'}
'11,871', {}, {'11,495'}, {'11,495'}, {'11,495', '11,871'}
'11,872', {}, {'11,497', '11,498', '11,873'}, {'11,497', '11,498'}, {'11,497', '11,498', '11,872', '11,873'}
'11,873', {}, {'11,497', '11,498', '11,872'}, {'11,497', '11,498'}, {'11,497', '11,498', '11,872', '11,873'}
'11,874', {}, {'11,494', '11,500', '11,869'}, {'11,494', '11,500'}, {'11,494', '11,500', '11,869', '11,874'}
'11,875', {}, {'11,496', '11,499', '11,555', '11,870', '11,880'}, {'11,496', '11,499'}, {'11,496', '11,499', '11,555', '11,870', '11,875', '11,880'}
'11,876', {}, {'11,480', '11,492'}, {'11,480', '11,492'}, {'11,480', '11,492', '11,876'}
'11,877', {}, {'11,485', '11,488', '11,547', '11,831', '11,868'}, {'11,485', '11,547', '11,868'}, {'11,485', '11,488', '11,547', '11,831', '11,868', '11,877'}
'11,878', {}, {'11,531', '11,545', '11,838', '11,857', '11,890'}, {'11,545', '11,838', '11,890'}, {'11,531', '11,545', '11,838', '11,857', '11,878', '11,890'}
'11,879', {}, {'11,546'}, {'11,546'}, {'11,546', '11,879'}
'11,880', {}, {'11,496', '11,499', '11,555', '11,870', '11,875'}, {'11,499', '11,555', '11,870'}, {'11,496', '11,499', '11,555', '11,870', '11,875', '11,880'}
'11,881', {}, {'11,556', '11,891'}, {'11,556', '11,891'}, {'11,556', '11,881', '11,891'}
'11,882', {}, {'11,557'}, {'11,557'}, {'11,557', '11,882'}
'11,883', {}, {'11,558', '11,893'}, {'11,558', '11,893'}, {'11,558', '11,883', '11,893'}
'11,884', {}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,889'}, {'11,549', '11,848', '11,863', '11,889'}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}
'11,885', {}, {'11,532', '11,548', '11,841', '11,856', '11,895'}, {'11,548', '11,856', '11,895'}, {'11,532', '11,548', '11,841', '11,856', '11,885', '11,895'}
'11,886', {}, {'11,551'}, {'11,534', '11,551', '11,839', '11,859'}, {'11,534', '11,551', '11,839', '11,859', '11,886'}
'11,887', {}, {'11,550', '11,552', '11,888'}, {'11,552'}, {'11,550', '11,552', '11,887', '11,888'}
'11,888', {}, {'11,550', '11,552', '11,887'}, {'11,550'}, {'11,550', '11,552', '11,887', '11,888'}
'11,889', {}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884'}, {'11,533', '11,549', '11,848', '11,863', '11,884'}, {'11,533', '11,539', '11,549', '11,842', '11,848', '11,858', '11,863', '11,884', '11,889'}
'11,890', {}, {'11,531', '11,545', '11,838', '11,857', '11,878'}, {'11,545', '11,857', '11,878'}, {'11,531', '11,545', '11,838', '11,857', '11,878', '11,890'}
'11,891', {}, {'11,556', '11,881'}, {'11,556', '11,881'}, {'11,556', '11,881', '11,891'}
'11,892', {}, {'11,559'}, {'11,559'}, {'11,559', '11,892'}
'11,893', {}, {'11,558', '11,883'}, {'11,558', '11,883'}, {'11,558', '11,883', '11,893'}
'11,894', {}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,823'}, {'11,560', '11,811', '11,818'}, {'11,518', '11,521', '11,560', '11,811', '11,814', '11,818', '11,823', '11,894'}
'11,895', {}, {'11,532', '11,548', '11,841', '11,856', '11,885'}, {'11,548', '11,841', '11,885'}, {'11,532', '11,548', '11,841', '11,856', '11,885', '11,895'}
'11,896', {}, {'11,553'}, {'11,553'}, {'11,553', '11,896'}
'11,897', {}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,824'}, {'11,554', '11,805', '11,824'}, {'11,507', '11,510', '11,554', '11,804', '11,805', '11,816', '11,824', '11,897'}
'11,898', {}, {'11,899', '11,2895', '11,2901'}, {'11,899'}, {'11,898', '11,899', '11,2895', '11,2901'}
'11,899', {}, {'11,898', '11,2895', '11,2901'}, {'11,898'}, {'11,898', '11,899', '11,2895', '11,2901'}
'11,900', {}, {'11,904', '11,999', '11,1339', '11,1626', '11,3542'}, {}, {'11,900', '11,904', '11,999', '11,1339', '11,1626', '11,3542'}
'11,901', {}, {'11,3040'}, {}, {'11,901', '11,3040'}
'11,902', {}, {'11,903', '11,1029', '11,1065', '11,3083', '11,3089'}, {'11,903'}, {'11,902', '11,903', '11,1029', '11,1065', '11,3083', '11,3089'}
'11,903', {}, {'11,902', '11,1029', '11,1065', '11,3083', '11,3089'}, {'11,902'}, {'11,902', '11,903', '11,1029', '11,1065', '11,3083', '11,3089'}
'11,904', {}, {'11,900', '11,999', '11,1339', '11,1626', '11,3542'}, {'11,1339'}, {'11,900', '11,904', '11,999', '11,1339', '11,1626', '11,3542'}
'11,905', {}, {'11,907'}, {'11,907'}, {'11,905', '11,907'}
'11,907', {}, {'11,905'}, {'11,905'}, {'11,905', '11,907'}
'11,909', {}, {'11,912', '11,957', '11,1125', '11,1146'}, {'11,912'}, {'11,909', '11,912', '11,957', '11,1125', '11,1146'}
'11,910', {}, {'11,911', '11,916', '11,955', '11,1120', '11,1179'}, {'11,911', '11,955'}, {'11,910', '11,911', '11,916', '11,955', '11,1120', '11,1179'}
'11,911', {}, {'11,910', '11,916', '11,955', '11,1120', '11,1179'}, {'11,910', '11,916'}, {'11,910', '11,911', '11,916', '11,955', '11,1120', '11,1179'}
'11,912', {}, {'11,909', '11,957', '11,1125', '11,1146'}, {'11,909', '11,957'}, {'11,909', '11,912', '11,957', '11,1125', '11,1146'}
'11,913', {}, {'11,958', '11,2429', '11,2433'}, {'11,958', '11,2429'}, {'11,913', '11,958', '11,2429', '11,2433'}
'11,914', {}, {'11,915', '11,954'}, {'11,915', '11,954'}, {'11,914', '11,915', '11,954'}
'11,915', {}, {'11,914', '11,954'}, {'11,914'}, {'11,914', '11,915', '11,954'}
'11,916', {}, {'11,910', '11,911', '11,955', '11,1120', '11,1179'}, {'11,911', '11,955'}, {'11,910', '11,911', '11,916', '11,955', '11,1120', '11,1179'}
'11,917', {}, {'11,956'}, {'11,956'}, {'11,917', '11,956'}
'11,918', {}, {'11,961', '11,1109', '11,1122'}, {'11,961'}, {'11,918', '11,961', '11,1010', '11,1056', '11,1109', '11,1122'}
'11,919', {}, {'11,962', '11,1110', '11,1180'}, {'11,962'}, {'11,919', '11,962', '11,1110', '11,1180'}
'11,920', {}, {'11,959', '11,1116', '11,1170'}, {'11,959', '11,1020'}, {'11,920', '11,959', '11,1020', '11,1046', '11,1116', '11,1170'}
'11,921', {}, {'11,960', '11,1143', '11,1171'}, {'11,960'}, {'11,921', '11,960', '11,1143', '11,1171'}
'11,922', {}, {'11,964', '11,1000', '11,1037', '11,1118', '11,1178'}, {'11,964'}, {'11,922', '11,964', '11,1000', '11,1037', '11,1118', '11,1178'}
'11,923', {}, {'11,963', '11,1001', '11,1036', '11,1124', '11,1144'}, {'11,963'}, {'11,923', '11,963', '11,1001', '11,1036', '11,1124', '11,1144'}
'11,924', {}, {'11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}, {'11,965', '11,1093', '11,1155'}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}
'11,925', {}, {'11,968', '11,1119', '11,1177'}, {'11,968'}, {'11,925', '11,968', '11,1119', '11,1177'}
'11,926', {}, {'11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}, {'11,969', '11,1016', '11,1158'}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}
'11,927', {}, {'11,966', '11,1123', '11,1145'}, {'11,966'}, {'11,927', '11,966', '11,1123', '11,1145'}
'11,928', {}, {'11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}, {'11,967', '11,1203'}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}
'11,929', {}, {'11,970', '11,1024', '11,1060', '11,1077', '11,1084'}, {'11,970'}, {'11,929', '11,970', '11,1024', '11,1060', '11,1077', '11,1084'}
'11,930', {}, {'11,972'}, {'11,972'}, {'11,930', '11,972'}
'11,931', {}, {'11,971'}, {'11,971'}, {'11,931', '11,971'}
'11,932', {}, {'11,981', '11,2153'}, {'11,981'}, {'11,932', '11,981', '11,2153'}
'11,933', {}, {'11,982', '11,2251'}, {'11,982'}, {'11,933', '11,982', '11,2251'}
'11,934', {}, {'11,983', '11,1095', '11,1104'}, {'11,983', '11,1104'}, {'11,934', '11,983', '11,1095', '11,1104'}
'11,935', {}, {'11,984'}, {'11,984', '11,1149', '11,1154'}, {'11,935', '11,984', '11,1136', '11,1141', '11,1149', '11,1154'}
'11,936', {}, {'11,985', '11,1230', '11,1286'}, {'11,985', '11,1230'}, {'11,936', '11,985', '11,1230', '11,1286'}
'11,937', {}, {'11,986'}, {'11,986'}, {'11,937', '11,986'}
'11,938', {}, {'11,987'}, {'11,987'}, {'11,938', '11,987'}
'11,939', {}, {'11,988', '11,2434'}, {'11,988', '11,2434'}, {'11,939', '11,988', '11,2434'}
'11,940', {}, {'11,973'}, {'11,973'}, {'11,940', '11,973'}
'11,941', {}, {'11,974'}, {'11,974'}, {'11,941', '11,974'}
'11,942', {}, {'11,975', '11,1094', '11,1108'}, {'11,975', '11,1108'}, {'11,942', '11,975', '11,1094', '11,1108'}
'11,943', {}, {'11,976'}, {'11,976', '11,1131', '11,1191'}, {'11,943', '11,976', '11,1130', '11,1131', '11,1189', '11,1191'}
'11,944', {}, {'11,977', '11,1278', '11,1313'}, {'11,977', '11,1313'}, {'11,944', '11,977', '11,1278', '11,1313'}
'11,945', {}, {'11,978'}, {'11,978'}, {'11,945', '11,978'}
'11,946', {}, {'11,979'}, {'11,979'}, {'11,946', '11,979'}
'11,947', {}, {'11,980'}, {'11,980'}, {'11,947', '11,980'}
'11,948', {}, {'11,990'}, {'11,990'}, {'11,948', '11,990'}
'11,949', {}, {'11,989'}, {'11,989'}, {'11,949', '11,989'}
'11,950', {}, {'11,991'}, {'11,991'}, {'11,950', '11,991'}
'11,951', {}, {'11,992'}, {'11,992', '11,1126', '11,1127'}, {'11,951', '11,992', '11,1126', '11,1127', '11,1279', '11,1285'}
'11,952', {}, {'11,994', '11,1845'}, {'11,994', '11,1845'}, {'11,952', '11,994', '11,1845'}
'11,953', {}, {'11,993'}, {'11,993'}, {'11,953', '11,993'}
'11,954', {}, {'11,914', '11,915'}, {'11,914'}, {'11,914', '11,915', '11,954'}
'11,955', {}, {'11,910', '11,911', '11,916', '11,1120', '11,1179'}, {'11,910', '11,916'}, {'11,910', '11,911', '11,916', '11,955', '11,1120', '11,1179'}
'11,956', {}, {'11,917'}, {'11,917'}, {'11,917', '11,956'}
'11,957', {}, {'11,909', '11,912', '11,1125', '11,1146'}, {'11,912'}, {'11,909', '11,912', '11,957', '11,1125', '11,1146'}
'11,958', {}, {'11,913', '11,2429', '11,2433'}, {'11,913'}, {'11,913', '11,958', '11,2429', '11,2433'}
'11,959', {}, {'11,920', '11,1116', '11,1170'}, {'11,920'}, {'11,920', '11,959', '11,1020', '11,1046', '11,1116', '11,1170'}
'11,960', {}, {'11,921', '11,1143', '11,1171'}, {'11,921'}, {'11,921', '11,960', '11,1143', '11,1171'}
'11,961', {}, {'11,918', '11,1109', '11,1122'}, {'11,918', '11,1056'}, {'11,918', '11,961', '11,1010', '11,1056', '11,1109', '11,1122'}
'11,962', {}, {'11,919', '11,1110', '11,1180'}, {'11,919'}, {'11,919', '11,962', '11,1110', '11,1180'}
'11,963', {}, {'11,923', '11,1001', '11,1036', '11,1124', '11,1144'}, {'11,923'}, {'11,923', '11,963', '11,1001', '11,1036', '11,1124', '11,1144'}
'11,964', {}, {'11,922', '11,1000', '11,1037', '11,1118', '11,1178'}, {'11,922'}, {'11,922', '11,964', '11,1000', '11,1037', '11,1118', '11,1178'}
'11,965', {}, {'11,924', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}, {'11,924', '11,1075'}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}
'11,966', {}, {'11,927', '11,1123', '11,1145'}, {'11,927'}, {'11,927', '11,966', '11,1123', '11,1145'}
'11,967', {}, {'11,928', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}, {'11,928', '11,1052', '11,1156'}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}
'11,968', {}, {'11,925', '11,1119', '11,1177'}, {'11,925'}, {'11,925', '11,968', '11,1119', '11,1177'}
'11,969', {}, {'11,926', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}, {'11,926', '11,1201'}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}
'11,970', {}, {'11,929', '11,1024', '11,1060', '11,1077', '11,1084'}, {'11,929'}, {'11,929', '11,970', '11,1024', '11,1060', '11,1077', '11,1084'}
'11,971', {}, {'11,931'}, {'11,931'}, {'11,931', '11,971'}
'11,972', {}, {'11,930'}, {'11,930'}, {'11,930', '11,972'}
'11,973', {}, {'11,940'}, {'11,940'}, {'11,940', '11,973'}
'11,974', {}, {'11,941'}, {'11,941'}, {'11,941', '11,974'}
'11,975', {}, {'11,942', '11,1094', '11,1108'}, {'11,942', '11,1094'}, {'11,942', '11,975', '11,1094', '11,1108'}
'11,976', {}, {'11,943'}, {'11,943', '11,1130'}, {'11,943', '11,976', '11,1130', '11,1131', '11,1189', '11,1191'}
'11,977', {}, {'11,944', '11,1278', '11,1313'}, {'11,944', '11,1278'}, {'11,944', '11,977', '11,1278', '11,1313'}
'11,978', {}, {'11,945'}, {'11,945'}, {'11,945', '11,978'}
'11,979', {}, {'11,946'}, {'11,946'}, {'11,946', '11,979'}
'11,980', {}, {'11,947'}, {'11,947'}, {'11,947', '11,980'}
'11,981', {}, {'11,932', '11,2153'}, {'11,932'}, {'11,932', '11,981', '11,2153'}
'11,982', {}, {'11,933', '11,2251'}, {'11,933'}, {'11,933', '11,982', '11,2251'}
'11,983', {}, {'11,934', '11,1095', '11,1104'}, {'11,934', '11,1095'}, {'11,934', '11,983', '11,1095', '11,1104'}
'11,984', {}, {'11,935'}, {'11,935', '11,1136'}, {'11,935', '11,984', '11,1136', '11,1141', '11,1149', '11,1154'}
'11,985', {}, {'11,936', '11,1230', '11,1286'}, {'11,936', '11,1286'}, {'11,936', '11,985', '11,1230', '11,1286'}
'11,986', {}, {'11,937'}, {'11,937'}, {'11,937', '11,986'}
'11,987', {}, {'11,938'}, {'11,938'}, {'11,938', '11,987'}
'11,988', {}, {'11,939', '11,2434'}, {'11,939'}, {'11,939', '11,988', '11,2434'}
'11,989', {}, {'11,949'}, {'11,949'}, {'11,949', '11,989'}
'11,990', {}, {'11,948'}, {'11,948'}, {'11,948', '11,990'}
'11,991', {}, {'11,950'}, {'11,950'}, {'11,950', '11,991'}
'11,992', {}, {'11,951'}, {'11,951', '11,1126'}, {'11,951', '11,992', '11,1126', '11,1127', '11,1279', '11,1285'}
'11,993', {}, {'11,953'}, {'11,953'}, {'11,953', '11,993'}
'11,994', {}, {'11,952', '11,1845'}, {'11,952'}, {'11,952', '11,994', '11,1845'}
'11,995', {}, {'11,998', '11,1023', '11,1058'}, {'11,998'}, {'11,995', '11,998', '11,1023', '11,1058'}
'11,996', {}, {'11,997', '11,1022', '11,1059'}, {'11,997'}, {'11,996', '11,997', '11,1022', '11,1059'}
'11,997', {}, {'11,996', '11,1022', '11,1059'}, {'11,996'}, {'11,996', '11,997', '11,1022', '11,1059'}
'11,998', {}, {'11,995', '11,1023', '11,1058'}, {'11,995'}, {'11,995', '11,998', '11,1023', '11,1058'}
'11,999', {}, {'11,900', '11,904', '11,1339', '11,1626', '11,3542'}, {'11,3542'}, {'11,900', '11,904', '11,999', '11,1339', '11,1626', '11,3542'}
'11,1000', {}, {'11,922', '11,964', '11,1037', '11,1118', '11,1178'}, {'11,1037'}, {'11,922', '11,964', '11,1000', '11,1037', '11,1118', '11,1178'}
'11,1001', {}, {'11,923', '11,963', '11,1036', '11,1124', '11,1144'}, {'11,1036'}, {'11,923', '11,963', '11,1001', '11,1036', '11,1124', '11,1144'}
'11,1002', {}, {'11,1031', '11,1048', '11,1069'}, {'11,1048'}, {'11,1002', '11,1031', '11,1048', '11,1069'}
'11,1003', {}, {'11,1049'}, {'11,1049'}, {'11,1003', '11,1049'}
'11,1004', {}, {'11,1050', '11,2108'}, {'11,1050'}, {'11,1004', '11,1050', '11,2108'}
'11,1005', {}, {'11,1051', '11,2206'}, {'11,1051'}, {'11,1005', '11,1051', '11,2206'}
'11,1006', {}, {'11,928', '11,967', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}, {'11,1052', '11,1073'}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}
'11,1007', {}, {'11,1053', '11,1166', '11,1168'}, {'11,1053'}, {'11,1007', '11,1053', '11,1166', '11,1168'}
'11,1008', {}, {'11,1054', '11,1165', '11,1169'}, {'11,1054', '11,1165'}, {'11,1008', '11,1054', '11,1165', '11,1169'}
'11,1009', {}, {'11,1055'}, {'11,1055'}, {'11,1009', '11,1055'}
'11,1010', {}, {'11,1056'}, {'11,1056', '11,1122'}, {'11,918', '11,961', '11,1010', '11,1056', '11,1109', '11,1122'}
'11,1011', {}, {'11,1057', '11,2447'}, {'11,1057', '11,2447'}, {'11,1011', '11,1057', '11,2447'}
'11,1012', {}, {'11,1033', '11,1038', '11,1067'}, {'11,1038'}, {'11,1012', '11,1033', '11,1038', '11,1067'}
'11,1013', {}, {'11,1039'}, {'11,1039'}, {'11,1013', '11,1039'}
'11,1014', {}, {'11,1040'}, {'11,1040'}, {'11,1014', '11,1040'}
'11,1015', {}, {'11,1041'}, {'11,1041'}, {'11,1015', '11,1041'}
'11,1016', {}, {'11,926', '11,969', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}, {'11,926', '11,1042', '11,1083'}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}
'11,1017', {}, {'11,1043', '11,1195', '11,1199'}, {'11,1043'}, {'11,1017', '11,1043', '11,1195', '11,1199'}
'11,1018', {}, {'11,1044', '11,1196', '11,1198'}, {'11,1044', '11,1198'}, {'11,1018', '11,1044', '11,1196', '11,1198'}
'11,1019', {}, {'11,1045'}, {'11,1045'}, {'11,1019', '11,1045'}
'11,1020', {}, {'11,1046'}, {'11,920', '11,1046', '11,1170'}, {'11,920', '11,959', '11,1020', '11,1046', '11,1116', '11,1170'}
'11,1021', {}, {'11,1047'}, {'11,1047'}, {'11,1021', '11,1047'}
'11,1022', {}, {'11,996', '11,997', '11,1059'}, {'11,1059'}, {'11,996', '11,997', '11,1022', '11,1059'}
'11,1023', {}, {'11,995', '11,998', '11,1058'}, {'11,1058'}, {'11,995', '11,998', '11,1023', '11,1058'}
'11,1024', {}, {'11,929', '11,970', '11,1060', '11,1077', '11,1084'}, {'11,1060', '11,1084'}, {'11,929', '11,970', '11,1024', '11,1060', '11,1077', '11,1084'}
'11,1025', {}, {'11,1063'}, {'11,1063'}, {'11,1025', '11,1063'}
'11,1026', {}, {'11,1064'}, {'11,1064'}, {'11,1026', '11,1064'}
'11,1027', {}, {'11,1061'}, {'11,1061'}, {'11,1027', '11,1061'}
'11,1028', {}, {'11,1062'}, {'11,1062'}, {'11,1028', '11,1062'}
'11,1029', {}, {'11,902', '11,903', '11,1065', '11,3083', '11,3089'}, {'11,1065', '11,3089'}, {'11,902', '11,903', '11,1029', '11,1065', '11,3083', '11,3089'}
'11,1030', {}, {'11,1066'}, {'11,1066'}, {'11,1030', '11,1066'}
'11,1031', {}, {'11,1002', '11,1048', '11,1069'}, {'11,1069'}, {'11,1002', '11,1031', '11,1048', '11,1069'}
'11,1032', {}, {'11,249', '11,253', '11,377', '11,1070'}, {'11,377', '11,1070'}, {'11,249', '11,253', '11,377', '11,1032', '11,1070'}
'11,1033', {}, {'11,1012', '11,1038', '11,1067'}, {'11,1067'}, {'11,1012', '11,1033', '11,1038', '11,1067'}
'11,1034', {}, {'11,251', '11,252', '11,1068'}, {'11,1068'}, {'11,251', '11,252', '11,1034', '11,1068'}
'11,1035', {}, {'11,174', '11,175', '11,206', '11,212', '11,1071'}, {'11,206', '11,1071'}, {'11,174', '11,175', '11,206', '11,212', '11,1035', '11,1071'}
'11,1036', {}, {'11,923', '11,963', '11,1001', '11,1124', '11,1144'}, {'11,1001'}, {'11,923', '11,963', '11,1001', '11,1036', '11,1124', '11,1144'}
'11,1037', {}, {'11,922', '11,964', '11,1000', '11,1118', '11,1178'}, {'11,1000'}, {'11,922', '11,964', '11,1000', '11,1037', '11,1118', '11,1178'}
'11,1038', {}, {'11,1012', '11,1033', '11,1067'}, {'11,1012'}, {'11,1012', '11,1033', '11,1038', '11,1067'}
'11,1039', {}, {'11,1013'}, {'11,1013'}, {'11,1013', '11,1039'}
'11,1040', {}, {'11,1014'}, {'11,1014'}, {'11,1014', '11,1040'}
'11,1041', {}, {'11,1015'}, {'11,1015'}, {'11,1015', '11,1041'}
'11,1042', {}, {'11,926', '11,969', '11,1016', '11,1072', '11,1083', '11,1158', '11,1201'}, {'11,1016', '11,1072'}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}
'11,1043', {}, {'11,1017', '11,1195', '11,1199'}, {'11,1017'}, {'11,1017', '11,1043', '11,1195', '11,1199'}
'11,1044', {}, {'11,1018', '11,1196', '11,1198'}, {'11,1018', '11,1196'}, {'11,1018', '11,1044', '11,1196', '11,1198'}
'11,1045', {}, {'11,1019'}, {'11,1019'}, {'11,1019', '11,1045'}
'11,1046', {}, {'11,1020'}, {'11,1020', '11,1116'}, {'11,920', '11,959', '11,1020', '11,1046', '11,1116', '11,1170'}
'11,1047', {}, {'11,1021'}, {'11,1021'}, {'11,1021', '11,1047'}
'11,1048', {}, {'11,1002', '11,1031', '11,1069'}, {'11,1002'}, {'11,1002', '11,1031', '11,1048', '11,1069'}
'11,1049', {}, {'11,1003'}, {'11,1003'}, {'11,1003', '11,1049'}
'11,1050', {}, {'11,1004', '11,2108'}, {'11,1004'}, {'11,1004', '11,1050', '11,2108'}
'11,1051', {}, {'11,1005', '11,2206'}, {'11,1005'}, {'11,1005', '11,1051', '11,2206'}
'11,1052', {}, {'11,928', '11,967', '11,1006', '11,1073', '11,1076', '11,1156', '11,1203'}, {'11,967', '11,1006', '11,1076'}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}
'11,1053', {}, {'11,1007', '11,1166', '11,1168'}, {'11,1007'}, {'11,1007', '11,1053', '11,1166', '11,1168'}
'11,1054', {}, {'11,1008', '11,1165', '11,1169'}, {'11,1008', '11,1169'}, {'11,1008', '11,1054', '11,1165', '11,1169'}
'11,1055', {}, {'11,1009'}, {'11,1009'}, {'11,1009', '11,1055'}
'11,1056', {}, {'11,1010'}, {'11,961', '11,1010', '11,1109'}, {'11,918', '11,961', '11,1010', '11,1056', '11,1109', '11,1122'}
'11,1057', {}, {'11,1011', '11,2447'}, {'11,1011'}, {'11,1011', '11,1057', '11,2447'}
'11,1058', {}, {'11,995', '11,998', '11,1023'}, {'11,1023'}, {'11,995', '11,998', '11,1023', '11,1058'}
'11,1059', {}, {'11,996', '11,997', '11,1022'}, {'11,1022'}, {'11,996', '11,997', '11,1022', '11,1059'}
'11,1060', {}, {'11,929', '11,970', '11,1024', '11,1077', '11,1084'}, {'11,1024', '11,1077'}, {'11,929', '11,970', '11,1024', '11,1060', '11,1077', '11,1084'}
'11,1061', {}, {'11,1027'}, {'11,1027'}, {'11,1027', '11,1061'}
'11,1062', {}, {'11,1028'}, {'11,1028'}, {'11,1028', '11,1062'}
'11,1063', {}, {'11,1025'}, {'11,1025'}, {'11,1025', '11,1063'}
'11,1064', {}, {'11,1026'}, {'11,1026'}, {'11,1026', '11,1064'}
'11,1065', {}, {'11,902', '11,903', '11,1029', '11,3083', '11,3089'}, {'11,1029', '11,3083'}, {'11,902', '11,903', '11,1029', '11,1065', '11,3083', '11,3089'}
'11,1066', {}, {'11,1030'}, {'11,1030'}, {'11,1030', '11,1066'}
'11,1067', {}, {'11,1012', '11,1033', '11,1038'}, {'11,1033'}, {'11,1012', '11,1033', '11,1038', '11,1067'}
'11,1068', {}, {'11,251', '11,252', '11,1034'}, {'11,1034'}, {'11,251', '11,252', '11,1034', '11,1068'}
'11,1069', {}, {'11,1002', '11,1031', '11,1048'}, {'11,1031'}, {'11,1002', '11,1031', '11,1048', '11,1069'}
'11,1070', {}, {'11,249', '11,253', '11,377', '11,1032'}, {'11,1032'}, {'11,249', '11,253', '11,377', '11,1032', '11,1070'}
'11,1071', {}, {'11,174', '11,175', '11,206', '11,212', '11,1035'}, {'11,212', '11,1035'}, {'11,174', '11,175', '11,206', '11,212', '11,1035', '11,1071'}
'11,1072', {}, {'11,926', '11,969', '11,1016', '11,1042', '11,1083', '11,1158', '11,1201'}, {'11,1042', '11,1083'}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}
'11,1073', {}, {'11,928', '11,967', '11,1006', '11,1052', '11,1076', '11,1156', '11,1203'}, {'11,1006', '11,1076'}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}
'11,1074', {}, {'11,1092', '11,1157', '11,1202'}, {'11,1092'}, {'11,1074', '11,1092', '11,1157', '11,1202'}
'11,1075', {}, {'11,924', '11,965', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}, {'11,965', '11,1093'}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}
'11,1076', {}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1156', '11,1203'}, {'11,1052', '11,1073', '11,1156'}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}
'11,1077', {}, {'11,929', '11,970', '11,1024', '11,1060', '11,1084'}, {'11,1060', '11,1084'}, {'11,929', '11,970', '11,1024', '11,1060', '11,1077', '11,1084'}
'11,1079', {}, {'11,1091'}, {'11,1091'}, {'11,1079', '11,1091'}
'11,1080', {}, {'11,1164'}, {}, {'11,1080', '11,1164'}
'11,1081', {}, {'11,1163'}, {}, {'11,1081', '11,1163'}
'11,1082', {}, {'11,1167'}, {}, {'11,1082', '11,1167'}
'11,1083', {}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1158', '11,1201'}, {'11,1016', '11,1072', '11,1158'}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}
'11,1084', {}, {'11,929', '11,970', '11,1024', '11,1060', '11,1077'}, {'11,1024', '11,1077'}, {'11,929', '11,970', '11,1024', '11,1060', '11,1077', '11,1084'}
'11,1086', {}, {'11,1090'}, {'11,1090'}, {'11,1086', '11,1090'}
'11,1087', {}, {'11,1193'}, {}, {'11,1087', '11,1193'}
'11,1088', {}, {'11,1194'}, {}, {'11,1088', '11,1194'}
'11,1089', {}, {'11,1197'}, {}, {'11,1089', '11,1197'}
'11,1090', {}, {'11,1086'}, {'11,1086'}, {'11,1086', '11,1090'}
'11,1091', {}, {'11,1079'}, {'11,1079'}, {'11,1079', '11,1091'}
'11,1092', {}, {'11,1074', '11,1157', '11,1202'}, {'11,1074'}, {'11,1074', '11,1092', '11,1157', '11,1202'}
'11,1093', {}, {'11,924', '11,965', '11,1075', '11,1117', '11,1121', '11,1155', '11,1200'}, {'11,924', '11,1075', '11,1121'}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}
'11,1094', {}, {'11,942', '11,975', '11,1108'}, {'11,975', '11,1108'}, {'11,942', '11,975', '11,1094', '11,1108'}
'11,1095', {}, {'11,934', '11,983', '11,1104'}, {'11,983', '11,1104'}, {'11,934', '11,983', '11,1095', '11,1104'}
'11,1096', {}, {}, {'11,1142', '11,1148', '11,1153'}, {'11,1096', '11,1137', '11,1142', '11,1148', '11,1153'}
'11,1097', {}, {'11,1101'}, {'11,1101'}, {'11,1097', '11,1101'}
'11,1099', {}, {}, {'11,1129', '11,1132', '11,1188'}, {'11,1099', '11,1129', '11,1132', '11,1188', '11,1192'}
'11,1100', {}, {'11,1105'}, {'11,1105'}, {'11,1100', '11,1105'}
'11,1101', {}, {'11,1097'}, {'11,1097'}, {'11,1097', '11,1101'}
'11,1103', {}, {'11,1107'}, {'11,1107'}, {'11,1103', '11,1107'}
'11,1104', {}, {'11,934', '11,983', '11,1095'}, {'11,934', '11,1095'}, {'11,934', '11,983', '11,1095', '11,1104'}
'11,1105', {}, {'11,1100'}, {'11,1100'}, {'11,1100', '11,1105'}
'11,1107', {}, {'11,1103'}, {'11,1103'}, {'11,1103', '11,1107'}
'11,1108', {}, {'11,942', '11,975', '11,1094'}, {'11,942', '11,1094'}, {'11,942', '11,975', '11,1094', '11,1108'}
'11,1109', {}, {'11,918', '11,961', '11,1122'}, {'11,1056', '11,1122'}, {'11,918', '11,961', '11,1010', '11,1056', '11,1109', '11,1122'}
'11,1110', {}, {'11,919', '11,962', '11,1180'}, {'11,1180'}, {'11,919', '11,962', '11,1110', '11,1180'}
'11,1111', {}, {'11,1115', '11,1161'}, {}, {'11,1111', '11,1115', '11,1161'}
'11,1112', {}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1162'}, {'11,522', '11,1162'}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}
'11,1113', {}, {'11,1114', '11,1159', '11,1160'}, {'11,1160'}, {'11,1113', '11,1114', '11,1159', '11,1160'}
'11,1114', {}, {'11,1113', '11,1159', '11,1160'}, {'11,1159'}, {'11,1113', '11,1114', '11,1159', '11,1160'}
'11,1115', {}, {'11,1111', '11,1161'}, {'11,1161'}, {'11,1111', '11,1115', '11,1161'}
'11,1116', {}, {'11,920', '11,959', '11,1170'}, {'11,1046', '11,1170'}, {'11,920', '11,959', '11,1020', '11,1046', '11,1116', '11,1170'}
'11,1117', {}, {'11,924', '11,965', '11,1075', '11,1093', '11,1121', '11,1155', '11,1200'}, {'11,1121', '11,1200'}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}
'11,1118', {}, {'11,922', '11,964', '11,1000', '11,1037', '11,1178'}, {'11,1178'}, {'11,922', '11,964', '11,1000', '11,1037', '11,1118', '11,1178'}
'11,1119', {}, {'11,925', '11,968', '11,1177'}, {'11,1177'}, {'11,925', '11,968', '11,1119', '11,1177'}
'11,1120', {}, {'11,910', '11,911', '11,916', '11,955', '11,1179'}, {'11,1179'}, {'11,910', '11,911', '11,916', '11,955', '11,1120', '11,1179'}
'11,1121', {}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1155', '11,1200'}, {'11,1093', '11,1117', '11,1155'}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}
'11,1122', {}, {'11,918', '11,961', '11,1109'}, {'11,1010', '11,1109'}, {'11,918', '11,961', '11,1010', '11,1056', '11,1109', '11,1122'}
'11,1123', {}, {'11,927', '11,966', '11,1145'}, {'11,1145'}, {'11,927', '11,966', '11,1123', '11,1145'}
'11,1124', {}, {'11,923', '11,963', '11,1001', '11,1036', '11,1144'}, {'11,1144'}, {'11,923', '11,963', '11,1001', '11,1036', '11,1124', '11,1144'}
'11,1125', {}, {'11,909', '11,912', '11,957', '11,1146'}, {'11,1146'}, {'11,909', '11,912', '11,957', '11,1125', '11,1146'}
'11,1126', {}, {'11,1127', '11,1279', '11,1285'}, {'11,951', '11,992'}, {'11,951', '11,992', '11,1126', '11,1127', '11,1279', '11,1285'}
'11,1127', {}, {'11,1126', '11,1279', '11,1285'}, {'11,951', '11,1279', '11,1285'}, {'11,951', '11,992', '11,1126', '11,1127', '11,1279', '11,1285'}
'11,1129', {}, {'11,1132', '11,1188', '11,1192'}, {'11,1099', '11,1192'}, {'11,1099', '11,1129', '11,1132', '11,1188', '11,1192'}
'11,1130', {}, {'11,1131', '11,1189', '11,1191'}, {'11,976', '11,1189', '11,1191'}, {'11,943', '11,976', '11,1130', '11,1131', '11,1189', '11,1191'}
'11,1131', {}, {'11,1130', '11,1189', '11,1191'}, {'11,943', '11,1189', '11,1191'}, {'11,943', '11,976', '11,1130', '11,1131', '11,1189', '11,1191'}
'11,1132', {}, {'11,1129', '11,1188', '11,1192'}, {'11,1099', '11,1188'}, {'11,1099', '11,1129', '11,1132', '11,1188', '11,1192'}
'11,1133', {}, {'11,1190'}, {'11,1190'}, {'11,1133', '11,1190'}
'11,1134', {}, {'11,1187'}, {'11,1187'}, {'11,1134', '11,1187'}
'11,1135', {}, {'11,1186'}, {'11,1186'}, {'11,1135', '11,1186'}
'11,1136', {}, {'11,1141', '11,1149', '11,1154'}, {'11,984', '11,1149', '11,1154'}, {'11,935', '11,984', '11,1136', '11,1141', '11,1149', '11,1154'}
'11,1137', {}, {'11,1142', '11,1148', '11,1153'}, {'11,1153'}, {'11,1096', '11,1137', '11,1142', '11,1148', '11,1153'}
'11,1138', {}, {'11,1151'}, {'11,1151'}, {'11,1138', '11,1151'}
'11,1139', {}, {'11,1150'}, {'11,1150'}, {'11,1139', '11,1150'}
'11,1140', {}, {'11,1152'}, {'11,1152'}, {'11,1140', '11,1152'}
'11,1141', {}, {'11,1136', '11,1149', '11,1154'}, {'11,1149', '11,1154'}, {'11,935', '11,984', '11,1136', '11,1141', '11,1149', '11,1154'}
'11,1142', {}, {'11,1137', '11,1148', '11,1153'}, {'11,1096', '11,1148'}, {'11,1096', '11,1137', '11,1142', '11,1148', '11,1153'}
'11,1143', {}, {'11,921', '11,960', '11,1171'}, {'11,1171'}, {'11,921', '11,960', '11,1143', '11,1171'}
'11,1144', {}, {'11,923', '11,963', '11,1001', '11,1036', '11,1124'}, {'11,1124'}, {'11,923', '11,963', '11,1001', '11,1036', '11,1124', '11,1144'}
'11,1145', {}, {'11,927', '11,966', '11,1123'}, {'11,1123'}, {'11,927', '11,966', '11,1123', '11,1145'}
'11,1146', {}, {'11,909', '11,912', '11,957', '11,1125'}, {'11,1125'}, {'11,909', '11,912', '11,957', '11,1125', '11,1146'}
'11,1147', {}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1181'}, {'11,767', '11,1181'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,1148', {}, {'11,1137', '11,1142', '11,1153'}, {'11,1096', '11,1142'}, {'11,1096', '11,1137', '11,1142', '11,1148', '11,1153'}
'11,1149', {}, {'11,1136', '11,1141', '11,1154'}, {'11,935', '11,1136', '11,1141'}, {'11,935', '11,984', '11,1136', '11,1141', '11,1149', '11,1154'}
'11,1150', {}, {'11,1139'}, {'11,1139'}, {'11,1139', '11,1150'}
'11,1151', {}, {'11,1138'}, {'11,1138'}, {'11,1138', '11,1151'}
'11,1152', {}, {'11,1140'}, {'11,1140'}, {'11,1140', '11,1152'}
'11,1153', {}, {'11,1137', '11,1142', '11,1148'}, {'11,1096', '11,1137'}, {'11,1096', '11,1137', '11,1142', '11,1148', '11,1153'}
'11,1154', {}, {'11,1136', '11,1141', '11,1149'}, {'11,935', '11,1136', '11,1141'}, {'11,935', '11,984', '11,1136', '11,1141', '11,1149', '11,1154'}
'11,1155', {}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1200'}, {'11,924', '11,1121', '11,1200'}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}
'11,1156', {}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1203'}, {'11,967', '11,1076', '11,1203'}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}
'11,1157', {}, {'11,1074', '11,1092', '11,1202'}, {'11,1202'}, {'11,1074', '11,1092', '11,1157', '11,1202'}
'11,1158', {}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1201'}, {'11,926', '11,1083', '11,1201'}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}
'11,1159', {}, {'11,1113', '11,1114', '11,1160'}, {'11,1114'}, {'11,1113', '11,1114', '11,1159', '11,1160'}
'11,1160', {}, {'11,1113', '11,1114', '11,1159'}, {'11,1113'}, {'11,1113', '11,1114', '11,1159', '11,1160'}
'11,1161', {}, {'11,1111', '11,1115'}, {'11,1115'}, {'11,1111', '11,1115', '11,1161'}
'11,1162', {}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1112'}, {'11,820', '11,1112'}, {'11,516', '11,522', '11,809', '11,815', '11,817', '11,820', '11,1112', '11,1162'}
'11,1163', {}, {'11,1081'}, {}, {'11,1081', '11,1163'}
'11,1164', {}, {'11,1080'}, {}, {'11,1080', '11,1164'}
'11,1165', {}, {'11,1008', '11,1054', '11,1169'}, {'11,1008', '11,1169'}, {'11,1008', '11,1054', '11,1165', '11,1169'}
'11,1166', {}, {'11,1007', '11,1053', '11,1168'}, {'11,1168'}, {'11,1007', '11,1053', '11,1166', '11,1168'}
'11,1167', {}, {'11,1082'}, {}, {'11,1082', '11,1167'}
'11,1168', {}, {'11,1007', '11,1053', '11,1166'}, {'11,1166'}, {'11,1007', '11,1053', '11,1166', '11,1168'}
'11,1169', {}, {'11,1008', '11,1054', '11,1165'}, {'11,1054', '11,1165'}, {'11,1008', '11,1054', '11,1165', '11,1169'}
'11,1170', {}, {'11,920', '11,959', '11,1116'}, {'11,1020', '11,1116'}, {'11,920', '11,959', '11,1020', '11,1046', '11,1116', '11,1170'}
'11,1171', {}, {'11,921', '11,960', '11,1143'}, {'11,1143'}, {'11,921', '11,960', '11,1143', '11,1171'}
'11,1172', {}, {'11,1176', '11,1184'}, {}, {'11,1172', '11,1176', '11,1184'}
'11,1173', {}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1185'}, {'11,718', '11,1185'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,1174', {}, {'11,1175', '11,1182', '11,1183'}, {'11,1183'}, {'11,1174', '11,1175', '11,1182', '11,1183'}
'11,1175', {}, {'11,1174', '11,1182', '11,1183'}, {'11,1182'}, {'11,1174', '11,1175', '11,1182', '11,1183'}
'11,1176', {}, {'11,1172', '11,1184'}, {'11,1184'}, {'11,1172', '11,1176', '11,1184'}
'11,1177', {}, {'11,925', '11,968', '11,1119'}, {'11,1119'}, {'11,925', '11,968', '11,1119', '11,1177'}
'11,1178', {}, {'11,922', '11,964', '11,1000', '11,1037', '11,1118'}, {'11,1118'}, {'11,922', '11,964', '11,1000', '11,1037', '11,1118', '11,1178'}
'11,1179', {}, {'11,910', '11,911', '11,916', '11,955', '11,1120'}, {'11,1120'}, {'11,910', '11,911', '11,916', '11,955', '11,1120', '11,1179'}
'11,1180', {}, {'11,919', '11,962', '11,1110'}, {'11,1110'}, {'11,919', '11,962', '11,1110', '11,1180'}
'11,1181', {}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147'}, {'11,754', '11,1147'}, {'11,636', '11,637', '11,668', '11,674', '11,728', '11,729', '11,754', '11,767', '11,1147', '11,1181'}
'11,1182', {}, {'11,1174', '11,1175', '11,1183'}, {'11,1175'}, {'11,1174', '11,1175', '11,1182', '11,1183'}
'11,1183', {}, {'11,1174', '11,1175', '11,1182'}, {'11,1174'}, {'11,1174', '11,1175', '11,1182', '11,1183'}
'11,1184', {}, {'11,1172', '11,1176'}, {'11,1176'}, {'11,1172', '11,1176', '11,1184'}
'11,1185', {}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173'}, {'11,614', '11,1173'}, {'11,594', '11,600', '11,608', '11,614', '11,706', '11,712', '11,715', '11,718', '11,1173', '11,1185'}
'11,1186', {}, {'11,1135'}, {'11,1135'}, {'11,1135', '11,1186'}
'11,1187', {}, {'11,1134'}, {'11,1134'}, {'11,1134', '11,1187'}
'11,1188', {}, {'11,1129', '11,1132', '11,1192'}, {'11,1099', '11,1132'}, {'11,1099', '11,1129', '11,1132', '11,1188', '11,1192'}
'11,1189', {}, {'11,1130', '11,1131', '11,1191'}, {'11,1130', '11,1131'}, {'11,943', '11,976', '11,1130', '11,1131', '11,1189', '11,1191'}
'11,1190', {}, {'11,1133'}, {'11,1133'}, {'11,1133', '11,1190'}
'11,1191', {}, {'11,1130', '11,1131', '11,1189'}, {'11,943', '11,1130', '11,1131'}, {'11,943', '11,976', '11,1130', '11,1131', '11,1189', '11,1191'}
'11,1192', {}, {'11,1129', '11,1132', '11,1188'}, {'11,1129'}, {'11,1099', '11,1129', '11,1132', '11,1188', '11,1192'}
'11,1193', {}, {'11,1087'}, {}, {'11,1087', '11,1193'}
'11,1194', {}, {'11,1088'}, {}, {'11,1088', '11,1194'}
'11,1195', {}, {'11,1017', '11,1043', '11,1199'}, {'11,1199'}, {'11,1017', '11,1043', '11,1195', '11,1199'}
'11,1196', {}, {'11,1018', '11,1044', '11,1198'}, {'11,1044', '11,1198'}, {'11,1018', '11,1044', '11,1196', '11,1198'}
'11,1197', {}, {'11,1089'}, {}, {'11,1089', '11,1197'}
'11,1198', {}, {'11,1018', '11,1044', '11,1196'}, {'11,1018', '11,1196'}, {'11,1018', '11,1044', '11,1196', '11,1198'}
'11,1199', {}, {'11,1017', '11,1043', '11,1195'}, {'11,1195'}, {'11,1017', '11,1043', '11,1195', '11,1199'}
'11,1200', {}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155'}, {'11,1117', '11,1155'}, {'11,924', '11,965', '11,1075', '11,1093', '11,1117', '11,1121', '11,1155', '11,1200'}
'11,1201', {}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158'}, {'11,969', '11,1158'}, {'11,926', '11,969', '11,1016', '11,1042', '11,1072', '11,1083', '11,1158', '11,1201'}
'11,1202', {}, {'11,1074', '11,1092', '11,1157'}, {'11,1157'}, {'11,1074', '11,1092', '11,1157', '11,1202'}
'11,1203', {}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156'}, {'11,928', '11,1156'}, {'11,928', '11,967', '11,1006', '11,1052', '11,1073', '11,1076', '11,1156', '11,1203'}
'11,1204', {}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1292'}, {'11,541', '11,1292'}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}
'11,1205', {}, {'11,535', '11,840', '11,861', '11,1228'}, {'11,535', '11,1228'}, {'11,535', '11,840', '11,861', '11,1205', '11,1228'}
'11,1206', {}, {'11,1222', '11,1244', '11,1299'}, {'11,1222', '11,1299'}, {'11,1206', '11,1222', '11,1244', '11,1299'}
'11,1207', {}, {'11,1296'}, {'11,1296'}, {'11,1207', '11,1296'}
'11,1208', {}, {'11,1226'}, {'11,1226'}, {'11,1208', '11,1226'}
'11,1209', {}, {'11,1289'}, {'11,1289'}, {'11,1209', '11,1289'}
'11,1210', {}, {'11,1256', '11,2798'}, {'11,1256', '11,2798'}, {'11,1210', '11,1256', '11,2798'}
'11,1211', {}, {'11,1235', '11,1271', '11,1305'}, {'11,1271', '11,1305'}, {'11,1211', '11,1235', '11,1271', '11,1305'}
'11,1212', {}, {'11,1273'}, {'11,1273'}, {'11,1212', '11,1273'}
'11,1213', {}, {'11,1246'}, {'11,1246'}, {'11,1213', '11,1246'}
'11,1214', {}, {'11,1284'}, {'11,1284'}, {'11,1214', '11,1284'}
'11,1215', {}, {'11,1260', '11,1261', '11,1291'}, {'11,1260', '11,1261'}, {'11,1215', '11,1260', '11,1261', '11,1291'}
'11,1217', {}, {'11,1229'}, {'11,1229'}, {'11,1217', '11,1229'}
'11,1218', {}, {'11,528', '11,833', '11,855', '11,1293'}, {'11,1293'}, {'11,528', '11,833', '11,855', '11,1218', '11,1293'}
'11,1219', {}, {'11,1232'}, {'11,1232'}, {'11,1219', '11,1232'}
'11,1221', {}, {'11,1304'}, {'11,1304'}, {'11,1221', '11,1304'}
'11,1222', {}, {'11,1206', '11,1244', '11,1299'}, {'11,1206', '11,1244'}, {'11,1206', '11,1222', '11,1244', '11,1299'}
'11,1223', {}, {'11,1298'}, {'11,1298'}, {'11,1223', '11,1298'}
'11,1224', {}, {'11,1287'}, {'11,1287'}, {'11,1224', '11,1287'}
'11,1225', {}, {'11,1280'}, {'11,1280'}, {'11,1225', '11,1280'}
'11,1226', {}, {'11,1208'}, {'11,1208'}, {'11,1208', '11,1226'}
'11,1227', {}, {'11,1250'}, {'11,1250'}, {'11,1227', '11,1250'}
'11,1228', {}, {'11,535', '11,840', '11,861', '11,1205'}, {'11,840', '11,1205'}, {'11,535', '11,840', '11,861', '11,1205', '11,1228'}
'11,1229', {}, {'11,1217'}, {'11,1217'}, {'11,1217', '11,1229'}
'11,1230', {}, {'11,936', '11,985', '11,1286'}, {'11,936', '11,1286'}, {'11,936', '11,985', '11,1230', '11,1286'}
'11,1232', {}, {'11,1219'}, {'11,1219'}, {'11,1219', '11,1232'}
'11,1233', {}, {'11,1309'}, {'11,1309'}, {'11,1233', '11,1309'}
'11,1234', {}, {'11,1276'}, {'11,1276'}, {'11,1234', '11,1276'}
'11,1235', {}, {'11,1211', '11,1271', '11,1305'}, {'11,1271', '11,1305'}, {'11,1211', '11,1235', '11,1271', '11,1305'}
'11,1236', {}, {'11,1275'}, {'11,1275'}, {'11,1236', '11,1275'}
'11,1237', {}, {'11,1249'}, {'11,1249'}, {'11,1237', '11,1249'}
'11,1238', {}, {'11,1263', '11,1274', '11,1282'}, {'11,1274', '11,1282'}, {'11,1238', '11,1263', '11,1274', '11,1282'}
'11,1239', {}, {'11,649', '11,660', '11,741', '11,762', '11,1311'}, {'11,741', '11,1311'}, {'11,649', '11,660', '11,741', '11,762', '11,1239', '11,1311'}
'11,1240', {}, {'11,1267'}, {'11,1267'}, {'11,1240', '11,1267'}
'11,1242', {}, {'11,1312'}, {'11,1312'}, {'11,1242', '11,1312'}
'11,1243', {}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1264'}, {'11,751', '11,1264'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,1244', {}, {'11,1206', '11,1222', '11,1299'}, {'11,1222', '11,1299'}, {'11,1206', '11,1222', '11,1244', '11,1299'}
'11,1245', {}, {'11,1277'}, {'11,1277'}, {'11,1245', '11,1277'}
'11,1246', {}, {'11,1213'}, {'11,1213'}, {'11,1213', '11,1246'}
'11,1247', {}, {'11,1300'}, {'11,1300'}, {'11,1247', '11,1300'}
'11,1248', {}, {'11,1310'}, {'11,1310'}, {'11,1248', '11,1310'}
'11,1249', {}, {'11,1237'}, {'11,1237'}, {'11,1237', '11,1249'}
'11,1250', {}, {'11,1227'}, {'11,1227'}, {'11,1227', '11,1250'}
'11,1251', {}, {'11,1290'}, {'11,1290'}, {'11,1251', '11,1290'}
'11,1252', {}, {'11,1258', '11,2800'}, {'11,1258', '11,2800'}, {'11,1252', '11,1258', '11,2800'}
'11,1253', {}, {'11,1272'}, {'11,1272'}, {'11,1253', '11,1272'}
'11,1254', {}, {'11,1297'}, {'11,1297'}, {'11,1254', '11,1297'}
'11,1256', {}, {'11,1210', '11,2798'}, {'11,1210'}, {'11,1210', '11,1256', '11,2798'}
'11,1257', {}, {'11,2801'}, {'11,2801'}, {'11,1257', '11,2801'}
'11,1258', {}, {'11,1252', '11,2800'}, {'11,1252'}, {'11,1252', '11,1258', '11,2800'}
'11,1259', {}, {'11,1262', '11,1294'}, {}, {'11,1259', '11,1262', '11,1294'}
'11,1260', {}, {'11,1215', '11,1261', '11,1291'}, {'11,1215', '11,1291'}, {'11,1215', '11,1260', '11,1261', '11,1291'}
'11,1261', {}, {'11,1215', '11,1260', '11,1291'}, {'11,1215', '11,1291'}, {'11,1215', '11,1260', '11,1261', '11,1291'}
'11,1262', {}, {'11,1259', '11,1294'}, {'11,1294'}, {'11,1259', '11,1262', '11,1294'}
'11,1263', {}, {'11,1238', '11,1274', '11,1282'}, {'11,1274', '11,1282'}, {'11,1238', '11,1263', '11,1274', '11,1282'}
'11,1264', {}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243'}, {'11,665', '11,1243'}, {'11,641', '11,653', '11,665', '11,673', '11,733', '11,751', '11,755', '11,768', '11,1243', '11,1264'}
'11,1265', {}, {'11,642', '11,654', '11,734', '11,756', '11,1301'}, {'11,1301'}, {'11,642', '11,654', '11,734', '11,756', '11,1265', '11,1301'}
'11,1267', {}, {'11,1240'}, {'11,1240'}, {'11,1240', '11,1267'}
'11,1268', {}, {'11,1308'}, {'11,1308'}, {'11,1268', '11,1308'}
'11,1269', {}, {'11,1307'}, {'11,1307'}, {'11,1269', '11,1307'}
'11,1270', {}, {'11,1306'}, {'11,1306'}, {'11,1270', '11,1306'}
'11,1271', {}, {'11,1211', '11,1235', '11,1305'}, {'11,1211', '11,1235'}, {'11,1211', '11,1235', '11,1271', '11,1305'}
'11,1272', {}, {'11,1253'}, {'11,1253'}, {'11,1253', '11,1272'}
'11,1273', {}, {'11,1212'}, {'11,1212'}, {'11,1212', '11,1273'}
'11,1274', {}, {'11,1238', '11,1263', '11,1282'}, {'11,1238', '11,1263'}, {'11,1238', '11,1263', '11,1274', '11,1282'}
'11,1275', {}, {'11,1236'}, {'11,1236'}, {'11,1236', '11,1275'}
'11,1276', {}, {'11,1234'}, {'11,1234'}, {'11,1234', '11,1276'}
'11,1277', {}, {'11,1245'}, {'11,1245'}, {'11,1245', '11,1277'}
'11,1278', {}, {'11,944', '11,977', '11,1313'}, {'11,977', '11,1313'}, {'11,944', '11,977', '11,1278', '11,1313'}
'11,1279', {}, {'11,1126', '11,1127', '11,1285'}, {'11,1127', '11,1285'}, {'11,951', '11,992', '11,1126', '11,1127', '11,1279', '11,1285'}
'11,1280', {}, {'11,1225'}, {'11,1225'}, {'11,1225', '11,1280'}
'11,1281', {}, {'11,1295'}, {'11,1295'}, {'11,1281', '11,1295'}
'11,1282', {}, {'11,1238', '11,1263', '11,1274'}, {'11,1238', '11,1263'}, {'11,1238', '11,1263', '11,1274', '11,1282'}
'11,1284', {}, {'11,1214'}, {'11,1214'}, {'11,1214', '11,1284'}
'11,1285', {}, {'11,1126', '11,1127', '11,1279'}, {'11,1127', '11,1279'}, {'11,951', '11,992', '11,1126', '11,1127', '11,1279', '11,1285'}
'11,1286', {}, {'11,936', '11,985', '11,1230'}, {'11,985', '11,1230'}, {'11,936', '11,985', '11,1230', '11,1286'}
'11,1287', {}, {'11,1224'}, {'11,1224'}, {'11,1224', '11,1287'}
'11,1289', {}, {'11,1209'}, {'11,1209'}, {'11,1209', '11,1289'}
'11,1290', {}, {'11,1251'}, {'11,1251'}, {'11,1251', '11,1290'}
'11,1291', {}, {'11,1215', '11,1260', '11,1261'}, {'11,1260', '11,1261'}, {'11,1215', '11,1260', '11,1261', '11,1291'}
'11,1292', {}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1204'}, {'11,850', '11,1204'}, {'11,527', '11,541', '11,832', '11,850', '11,854', '11,867', '11,1204', '11,1292'}
'11,1293', {}, {'11,528', '11,833', '11,855', '11,1218'}, {'11,1218'}, {'11,528', '11,833', '11,855', '11,1218', '11,1293'}
'11,1294', {}, {'11,1259', '11,1262'}, {'11,1262'}, {'11,1259', '11,1262', '11,1294'}
'11,1295', {}, {'11,1281'}, {'11,1281'}, {'11,1281', '11,1295'}
'11,1296', {}, {'11,1207'}, {'11,1207'}, {'11,1207', '11,1296'}
'11,1297', {}, {'11,1254'}, {'11,1254'}, {'11,1254', '11,1297'}
'11,1298', {}, {'11,1223'}, {'11,1223'}, {'11,1223', '11,1298'}
'11,1299', {}, {'11,1206', '11,1222', '11,1244'}, {'11,1206', '11,1244'}, {'11,1206', '11,1222', '11,1244', '11,1299'}
'11,1300', {}, {'11,1247'}, {'11,1247'}, {'11,1247', '11,1300'}
'11,1301', {}, {'11,642', '11,654', '11,734', '11,756', '11,1265'}, {'11,1265'}, {'11,642', '11,654', '11,734', '11,756', '11,1265', '11,1301'}
'11,1302', {}, {'11,1315'}, {'11,1315'}, {'11,1302', '11,1315'}
'11,1304', {}, {'11,1221'}, {'11,1221'}, {'11,1221', '11,1304'}
'11,1305', {}, {'11,1211', '11,1235', '11,1271'}, {'11,1211', '11,1235'}, {'11,1211', '11,1235', '11,1271', '11,1305'}
'11,1306', {}, {'11,1270'}, {'11,1270'}, {'11,1270', '11,1306'}
'11,1307', {}, {'11,1269'}, {'11,1269'}, {'11,1269', '11,1307'}
'11,1308', {}, {'11,1268'}, {'11,1268'}, {'11,1268', '11,1308'}
'11,1309', {}, {'11,1233'}, {'11,1233'}, {'11,1233', '11,1309'}
'11,1310', {}, {'11,1248'}, {'11,1248'}, {'11,1248', '11,1310'}
'11,1311', {}, {'11,649', '11,660', '11,741', '11,762', '11,1239'}, {'11,649', '11,1239'}, {'11,649', '11,660', '11,741', '11,762', '11,1239', '11,1311'}
'11,1312', {}, {'11,1242'}, {'11,1242'}, {'11,1242', '11,1312'}
'11,1313', {}, {'11,944', '11,977', '11,1278'}, {'11,944', '11,1278'}, {'11,944', '11,977', '11,1278', '11,1313'}
'11,1315', {}, {'11,1302'}, {'11,1302'}, {'11,1302', '11,1315'}
'11,1316', {}, {'11,1319', '11,2852', '11,2874'}, {'11,2874'}, {'11,1316', '11,1319', '11,2852', '11,2874'}
'11,1317', {}, {'11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}, {'11,2867'}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}
'11,1318', {}, {'11,1317', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}, {'11,1342', '11,2861'}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}
'11,1319', {}, {'11,1316', '11,2852', '11,2874'}, {'11,2852'}, {'11,1316', '11,1319', '11,2852', '11,2874'}
'11,1320', {}, {'11,1326', '11,3538'}, {'11,1326'}, {'11,1320', '11,1326', '11,3538'}
'11,1321', {}, {'11,3032'}, {'11,3032'}, {'11,1321', '11,3032'}
'11,1322', {}, {'11,1325', '11,1347', '11,3056', '11,3064', '11,3550'}, {'11,1347', '11,3064'}, {'11,1322', '11,1325', '11,1347', '11,3056', '11,3064', '11,3550'}
'11,1323', {}, {'11,1324', '11,3060', '11,3062'}, {'11,1324', '11,3060'}, {'11,1323', '11,1324', '11,3060', '11,3062'}
'11,1324', {}, {'11,1323', '11,3060', '11,3062'}, {'11,1323', '11,3062'}, {'11,1323', '11,1324', '11,3060', '11,3062'}
'11,1325', {}, {'11,1322', '11,1347', '11,3056', '11,3064', '11,3550'}, {'11,3056'}, {'11,1322', '11,1325', '11,1347', '11,3056', '11,3064', '11,3550'}
'11,1326', {}, {'11,1320', '11,3538'}, {'11,1320', '11,3538'}, {'11,1320', '11,1326', '11,3538'}
'11,1327', {}, {'11,2925', '11,2942'}, {'11,2925'}, {'11,1327', '11,2925', '11,2942'}
'11,1328', {}, {'11,1356'}, {}, {'11,1328', '11,1356'}
'11,1329', {}, {'11,1338', '11,1366', '11,1652', '11,1675', '11,3541'}, {}, {'11,1329', '11,1338', '11,1366', '11,1652', '11,1675', '11,3541'}
'11,1330', {}, {'11,1376'}, {}, {'11,1330', '11,1376'}
'11,1331', {}, {'11,1340', '11,1807', '11,2274', '11,3111', '11,3543'}, {'11,1340'}, {'11,1331', '11,1340', '11,1807', '11,2274', '11,3111', '11,3543'}
'11,1332', {}, {'11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}, {}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}
'11,1333', {}, {'11,3183'}, {'11,1345'}, {'11,1333', '11,1345', '11,2279', '11,3183', '11,3548'}
'11,1334', {}, {'11,3540'}, {}, {'11,1334', '11,3540'}
'11,1335', {}, {'11,1562'}, {}, {'11,1335', '11,1562'}
'11,1336', {}, {'11,1332', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}, {'11,1343'}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}
'11,1337', {}, {'11,1646', '11,3184'}, {}, {'11,1337', '11,1646', '11,3184'}
'11,1338', {}, {'11,1329', '11,1366', '11,1652', '11,1675', '11,3541'}, {}, {'11,1329', '11,1338', '11,1366', '11,1652', '11,1675', '11,3541'}
'11,1339', {}, {'11,900', '11,904', '11,999', '11,1626', '11,3542'}, {'11,904'}, {'11,900', '11,904', '11,999', '11,1339', '11,1626', '11,3542'}
'11,1340', {}, {'11,1331', '11,1807', '11,2274', '11,3111', '11,3543'}, {'11,1331'}, {'11,1331', '11,1340', '11,1807', '11,2274', '11,3111', '11,3543'}
'11,1341', {}, {'11,2275', '11,3544'}, {}, {'11,1341', '11,2275', '11,3544'}
'11,1342', {}, {'11,1317', '11,1318', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}, {'11,1318'}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}
'11,1343', {}, {'11,1332', '11,1336', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}, {'11,1336'}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}
'11,1344', {}, {'11,1346', '11,2278', '11,2280', '11,3547', '11,3549'}, {}, {'11,1344', '11,1346', '11,2278', '11,2280', '11,3547', '11,3549'}
'11,1345', {}, {'11,2279', '11,3548'}, {'11,1333'}, {'11,1333', '11,1345', '11,2279', '11,3183', '11,3548'}
'11,1346', {}, {'11,1344', '11,2278', '11,2280', '11,3547', '11,3549'}, {}, {'11,1344', '11,1346', '11,2278', '11,2280', '11,3547', '11,3549'}
'11,1347', {}, {'11,1322', '11,1325', '11,3056', '11,3064', '11,3550'}, {'11,1322'}, {'11,1322', '11,1325', '11,1347', '11,3056', '11,3064', '11,3550'}
'11,1348', {}, {'11,3551'}, {}, {'11,1348', '11,3551'}
'11,1349', {}, {'11,3552'}, {}, {'11,1349', '11,3552'}
'11,1350', {}, {'11,3553'}, {}, {'11,1350', '11,3553'}
'11,1356', {}, {'11,1328'}, {}, {'11,1328', '11,1356'}
'11,1357', {}, {'11,1360', '11,2062', '11,2892', '11,2900'}, {}, {'11,1357', '11,1360', '11,2062', '11,2892', '11,2900'}
'11,1358', {}, {'11,1359', '11,2894', '11,2898'}, {}, {'11,1358', '11,1359', '11,2894', '11,2898'}
'11,1359', {}, {'11,1358', '11,2894', '11,2898'}, {'11,2894'}, {'11,1358', '11,1359', '11,2894', '11,2898'}
'11,1360', {}, {'11,1357', '11,2062', '11,2892', '11,2900'}, {'11,2900'}, {'11,1357', '11,1360', '11,2062', '11,2892', '11,2900'}
'11,1361', {}, {'11,3039'}, {}, {'11,1361', '11,3039'}
'11,1362', {}, {'11,1365', '11,3080', '11,3088'}, {}, {'11,1362', '11,1365', '11,3080', '11,3088'}
'11,1363', {}, {'11,1364', '11,3082', '11,3086'}, {}, {'11,1363', '11,1364', '11,3082', '11,3086'}
'11,1364', {}, {'11,1363', '11,3082', '11,3086'}, {}, {'11,1363', '11,1364', '11,3082', '11,3086'}
'11,1365', {}, {'11,1362', '11,3080', '11,3088'}, {}, {'11,1362', '11,1365', '11,3080', '11,3088'}
'11,1366', {}, {'11,1329', '11,1338', '11,1652', '11,1675', '11,3541'}, {'11,1652'}, {'11,1329', '11,1338', '11,1366', '11,1652', '11,1675', '11,3541'}
'11,1367', {}, {'11,1370', '11,2063'}, {}, {'11,1367', '11,1370', '11,2063'}
'11,1368', {}, {'11,1369'}, {}, {'11,1368', '11,1369'}
'11,1369', {}, {'11,1368'}, {}, {'11,1368', '11,1369'}
'11,1370', {}, {'11,1367', '11,2063'}, {}, {'11,1367', '11,1370', '11,2063'}
'11,1372', {}, {'11,1375'}, {}, {'11,1372', '11,1375'}
'11,1373', {}, {'11,1374'}, {}, {'11,1373', '11,1374'}
'11,1374', {}, {'11,1373'}, {}, {'11,1373', '11,1374'}
'11,1375', {}, {'11,1372'}, {}, {'11,1372', '11,1375'}
'11,1376', {}, {'11,1330'}, {}, {'11,1330', '11,1376'}
'11,1377', {}, {'11,1931', '11,1949'}, {'11,1949'}, {'11,1377', '11,1931', '11,1949', '11,2947'}
'11,1378', {}, {'11,2053', '11,2193'}, {'11,2193'}, {'11,1378', '11,2053', '11,2193'}
'11,1379', {}, {'11,1563', '11,2055', '11,2750'}, {}, {'11,1379', '11,1563', '11,2055', '11,2750'}
'11,1380', {}, {'11,1721', '11,2064'}, {'11,1610'}, {'11,1380', '11,1610', '11,1721', '11,2064'}
'11,1381', {}, {'11,1720', '11,2065'}, {'11,1580'}, {'11,1381', '11,1580', '11,1720', '11,2065'}
'11,1382', {}, {'11,1816'}, {}, {'11,1382', '11,1816'}
'11,1383', {}, {'11,1814'}, {}, {'11,1383', '11,1814'}
'11,1384', {}, {'11,1395', '11,1717', '11,2067'}, {}, {'11,1384', '11,1395', '11,1717', '11,2067'}
'11,1385', {}, {'11,1716', '11,2069'}, {}, {'11,1385', '11,1716', '11,2069'}
'11,1386', {}, {'11,1541', '11,1961'}, {'11,1541'}, {'11,1386', '11,1541', '11,1961'}
'11,1387', {}, {'11,1957'}, {}, {'11,1387', '11,1957'}
'11,1388', {}, {'11,1796', '11,1959', '11,2273'}, {'11,1796'}, {'11,1388', '11,1796', '11,1959', '11,2273'}
'11,1389', {}, {'11,1958'}, {}, {'11,1389', '11,1958'}
'11,1390', {}, {'11,1960'}, {'11,1606'}, {'11,1390', '11,1606', '11,1701', '11,1960'}
'11,1391', {}, {'11,1956', '11,2052', '11,2082'}, {'11,2082'}, {'11,1391', '11,1956', '11,2052', '11,2082'}
'11,1392', {}, {'11,1842'}, {}, {'11,1392', '11,1842'}
'11,1393', {}, {'11,1841'}, {}, {'11,1393', '11,1841'}
'11,1394', {}, {'11,1718', '11,2066'}, {}, {'11,1394', '11,1718', '11,2066'}
'11,1395', {}, {'11,1384', '11,1717', '11,2067'}, {}, {'11,1384', '11,1395', '11,1717', '11,2067'}
'11,1396', {'11,3568'}, {'11,1552', '11,1967'}, {'11,1552'}, {'11,1396', '11,1552', '11,1967', '11,3568'}
'11,1397', {}, {'11,1965'}, {}, {'11,1397', '11,1965'}
'11,1398', {}, {'11,1760', '11,1963', '11,2164'}, {'11,1760'}, {'11,1398', '11,1760', '11,1963', '11,2164'}
'11,1399', {}, {'11,1966'}, {}, {'11,1399', '11,1966'}
'11,1400', {}, {'11,1964'}, {'11,1576'}, {'11,1400', '11,1576', '11,1711', '11,1964'}
'11,1401', {}, {'11,1962', '11,2034', '11,2100'}, {'11,2100'}, {'11,1401', '11,1962', '11,2034', '11,2100'}
'11,1402', {}, {'11,1752'}, {}, {'11,1402', '11,1752'}
'11,1403', {}, {'11,1728'}, {}, {'11,1403', '11,1728'}
'11,1404', {}, {'11,1556', '11,2061'}, {'11,1556'}, {'11,1404', '11,1556', '11,2061'}
'11,1405', {}, {'11,2057'}, {}, {'11,1405', '11,2057'}
'11,1406', {}, {'11,2059'}, {}, {'11,1406', '11,2059'}
'11,1407', {}, {'11,2058'}, {}, {'11,1407', '11,2058'}
'11,1408', {}, {'11,2060'}, {}, {'11,1408', '11,2060'}
'11,1409', {}, {'11,2056', '11,2761'}, {}, {'11,1409', '11,2056', '11,2761'}
'11,1410', {}, {'11,1727'}, {}, {'11,1410', '11,1727'}
'11,1411', {}, {'11,1729'}, {}, {'11,1411', '11,1729'}
'11,1412', {}, {'11,1662', '11,1683', '11,2168'}, {'11,2168'}, {'11,1412', '11,1662', '11,1683', '11,2168'}
'11,1413', {}, {'11,1753'}, {}, {'11,1413', '11,1753'}
'11,1414', {}, {'11,1655', '11,1679', '11,2255'}, {'11,2255'}, {'11,1414', '11,1655', '11,1679', '11,2255'}
'11,1415', {}, {'11,1670', '11,1684'}, {}, {'11,1415', '11,1670', '11,1684'}
'11,1417', {}, {'11,2954', '11,3637'}, {'11,3637'}, {'11,1417', '11,2954', '11,3637'}
'11,1420', {}, {'11,2106'}, {}, {'11,1420', '11,2106'}
'11,1421', {}, {'11,2205'}, {}, {'11,1421', '11,2205'}
'11,1422', {}, {'11,1523'}, {'11,1523'}, {'11,1422', '11,1523'}
'11,1424', {}, {'11,1861'}, {'11,1861'}, {'11,1424', '11,1861'}
'11,1427', {}, {'11,2375'}, {'11,2375'}, {'11,1427', '11,2375'}
'11,1432', {}, {'11,1542'}, {'11,1542'}, {'11,1432', '11,1542'}
'11,1434', {}, {'11,1872'}, {'11,1872'}, {'11,1434', '11,1872'}
'11,1438', {}, {'11,1671'}, {}, {'11,1438', '11,1671'}
'11,1439', {}, {'11,1673'}, {}, {'11,1439', '11,1673'}
'11,1440', {}, {'11,1543'}, {'11,1543'}, {'11,1440', '11,1543'}
'11,1445', {}, {'11,3241'}, {'11,3241'}, {'11,1445', '11,3241'}
'11,1448', {}, {'11,2350'}, {'11,2350'}, {'11,1448', '11,2350'}
'11,1454', {}, {'11,2150'}, {}, {'11,1454', '11,2150'}
'11,1455', {}, {'11,2249'}, {}, {'11,1455', '11,2249'}
'11,1456', {}, {'11,1521'}, {'11,1521'}, {'11,1456', '11,1521'}
'11,1458', {}, {'11,1852'}, {'11,1852'}, {'11,1458', '11,1852'}
'11,1461', {}, {'11,2764'}, {'11,2764'}, {'11,1461', '11,2764'}
'11,1465', {}, {'11,1531'}, {'11,1531'}, {'11,1465', '11,1531'}
'11,1467', {}, {'11,1908'}, {'11,1908'}, {'11,1467', '11,1908'}
'11,1473', {}, {'11,1532'}, {'11,1532'}, {'11,1473', '11,1532'}
'11,1481', {}, {'11,2499'}, {'11,2499'}, {'11,1481', '11,2499'}
'11,1490', {}, {'11,1520'}, {'11,1520'}, {'11,1490', '11,1520'}
'11,1500', {}, {'11,1524'}, {'11,1524'}, {'11,1500', '11,1524'}
'11,1505', {}, {'11,3583'}, {'11,3583'}, {'11,1505', '11,3583'}
'11,1508', {}, {'11,1525'}, {'11,1525'}, {'11,1508', '11,1525'}
'11,1518', {}, {'11,295'}, {'11,295'}, {'11,295', '11,1518'}
'11,1520', {}, {'11,1490'}, {'11,1490'}, {'11,1490', '11,1520'}
'11,1521', {}, {'11,1456'}, {'11,1456'}, {'11,1456', '11,1521'}
'11,1523', {}, {'11,1422'}, {'11,1422'}, {'11,1422', '11,1523'}
'11,1524', {}, {'11,1500'}, {'11,1500'}, {'11,1500', '11,1524'}
'11,1525', {}, {'11,1508'}, {'11,1508'}, {'11,1508', '11,1525'}
'11,1526', {}, {}, {'11,1976', '11,1980'}, {'11,1526', '11,1829', '11,1834', '11,1976', '11,1980'}
'11,1529', {}, {}, {'11,2001', '11,2021'}, {'11,1529', '11,1819', '11,1825', '11,2001', '11,2021'}
'11,1531', {}, {'11,1465'}, {'11,1465'}, {'11,1465', '11,1531'}
'11,1532', {}, {'11,1473'}, {'11,1473'}, {'11,1473', '11,1532'}
'11,1541', {}, {'11,1386', '11,1961'}, {'11,1386'}, {'11,1386', '11,1541', '11,1961'}
'11,1542', {}, {'11,1432'}, {'11,1432'}, {'11,1432', '11,1542'}
'11,1543', {}, {'11,1440'}, {'11,1440'}, {'11,1440', '11,1543'}
'11,1552', {}, {'11,1396', '11,1967'}, {'11,1396', '11,3568'}, {'11,1396', '11,1552', '11,1967', '11,3568'}
'11,1556', {}, {'11,1404', '11,2061'}, {'11,1404'}, {'11,1404', '11,1556', '11,2061'}
'11,1560', {}, {'11,1639'}, {}, {'11,1560', '11,1639'}
'11,1561', {}, {'11,1640'}, {}, {'11,1561', '11,1640'}
'11,1562', {}, {'11,1335'}, {}, {'11,1335', '11,1562'}
'11,1563', {}, {'11,1379', '11,2055', '11,2750'}, {'11,2750'}, {'11,1379', '11,1563', '11,2055', '11,2750'}
'11,1565', {}, {'11,3664'}, {'11,3664'}, {'11,1565', '11,3664'}
'11,1566', {}, {'11,2104'}, {}, {'11,1566', '11,2104'}
'11,1567', {}, {'11,2149'}, {}, {'11,1567', '11,2149'}
'11,1568', {}, {'11,1700', '11,2107', '11,2155'}, {'11,1700'}, {'11,1568', '11,1700', '11,2107', '11,2155'}
'11,1569', {}, {'11,2105'}, {}, {'11,1569', '11,2105'}
'11,1570', {}, {'11,1755'}, {'11,1755'}, {'11,1570', '11,1755'}
'11,1571', {}, {'11,2151'}, {}, {'11,1571', '11,2151'}
'11,1572', {}, {'11,1764'}, {}, {'11,1572', '11,1764'}
'11,1573', {}, {'11,1635', '11,1763', '11,2162'}, {'11,2162'}, {'11,1573', '11,1635', '11,1763', '11,2162'}
'11,1576', {}, {'11,1711'}, {'11,1400', '11,1711', '11,1964'}, {'11,1400', '11,1576', '11,1711', '11,1964'}
'11,1578', {}, {'11,1858'}, {'11,1858'}, {'11,1578', '11,1858'}
'11,1580', {}, {}, {'11,1381', '11,1720'}, {'11,1381', '11,1580', '11,1720', '11,2065'}
'11,1582', {}, {'11,1672'}, {}, {'11,1582', '11,1672'}
'11,1583', {}, {'11,1674'}, {}, {'11,1583', '11,1674'}
'11,1584', {}, {'11,1715'}, {'11,1715'}, {'11,1584', '11,1715'}
'11,1589', {}, {'11,3318'}, {'11,3318'}, {'11,1589', '11,3318'}
'11,1592', {}, {'11,2501'}, {'11,2501'}, {'11,1592', '11,2501'}
'11,1598', {}, {'11,2250'}, {}, {'11,1598', '11,2250'}
'11,1599', {}, {'11,1682', '11,2204', '11,2259'}, {'11,1682'}, {'11,1599', '11,1682', '11,2204', '11,2259'}
'11,1600', {}, {'11,2203'}, {}, {'11,1600', '11,2203'}
'11,1601', {}, {'11,1791'}, {'11,1791'}, {'11,1601', '11,1791'}
'11,1602', {}, {'11,2248'}, {}, {'11,1602', '11,2248'}
'11,1603', {}, {'11,1800'}, {}, {'11,1603', '11,1800'}
'11,1604', {}, {'11,1629', '11,1799', '11,2271'}, {'11,2271'}, {'11,1604', '11,1629', '11,1799', '11,2271'}
'11,1606', {}, {'11,1701'}, {'11,1390', '11,1701', '11,1960'}, {'11,1390', '11,1606', '11,1701', '11,1960'}
'11,1608', {}, {'11,1854'}, {'11,1854'}, {'11,1608', '11,1854'}
'11,1610', {}, {}, {'11,1380', '11,1721'}, {'11,1380', '11,1610', '11,1721', '11,2064'}
'11,1614', {}, {'11,1702'}, {'11,1702'}, {'11,1614', '11,1702'}
'11,1622', {}, {'11,2500'}, {'11,2500'}, {'11,1622', '11,2500'}
'11,1626', {}, {'11,900', '11,904', '11,999', '11,1339', '11,3542'}, {'11,3542'}, {'11,900', '11,904', '11,999', '11,1339', '11,1626', '11,3542'}
'11,1627', {}, {'11,1680', '11,1772', '11,2266'}, {'11,1680'}, {'11,1627', '11,1680', '11,1772', '11,2266'}
'11,1628', {}, {'11,2265'}, {}, {'11,1628', '11,2265'}
'11,1629', {}, {'11,1604', '11,1799', '11,2271'}, {'11,1799'}, {'11,1604', '11,1629', '11,1799', '11,2271'}
'11,1633', {}, {'11,1690', '11,1734', '11,2171'}, {'11,1690'}, {'11,1633', '11,1690', '11,1734', '11,2171'}
'11,1634', {}, {'11,2172'}, {}, {'11,1634', '11,2172'}
'11,1635', {}, {'11,1573', '11,1763', '11,2162'}, {'11,1763'}, {'11,1573', '11,1635', '11,1763', '11,2162'}
'11,1639', {}, {'11,1560'}, {}, {'11,1560', '11,1639'}
'11,1640', {}, {'11,1561'}, {}, {'11,1561', '11,1640'}
'11,1641', {}, {'11,1691', '11,1806'}, {'11,1691'}, {'11,1641', '11,1691', '11,1806'}
'11,1643', {}, {'11,1648'}, {}, {'11,1643', '11,1648'}
'11,1645', {}, {'11,1650'}, {}, {'11,1645', '11,1650'}
'11,1646', {}, {'11,1337', '11,3184'}, {'11,3184'}, {'11,1337', '11,1646', '11,3184'}
'11,1648', {}, {'11,1643'}, {}, {'11,1643', '11,1648'}
'11,1650', {}, {'11,1645'}, {}, {'11,1645', '11,1650'}
'11,1652', {}, {'11,1329', '11,1338', '11,1366', '11,1675', '11,3541'}, {'11,1366'}, {'11,1329', '11,1338', '11,1366', '11,1652', '11,1675', '11,3541'}
'11,1653', {}, {'11,306'}, {}, {'11,306', '11,1653'}
'11,1654', {}, {'11,307'}, {}, {'11,307', '11,1654'}
'11,1655', {}, {'11,1414', '11,1679', '11,2255'}, {'11,1679'}, {'11,1414', '11,1655', '11,1679', '11,2255'}
'11,1656', {}, {'11,2159'}, {}, {'11,1656', '11,2159'}
'11,1657', {}, {'11,2160'}, {}, {'11,1657', '11,2160'}
'11,1660', {}, {'11,3663'}, {'11,3663'}, {'11,1660', '11,3663'}
'11,1662', {}, {'11,1412', '11,1683', '11,2168'}, {'11,1683'}, {'11,1412', '11,1662', '11,1683', '11,2168'}
'11,1663', {}, {'11,2262'}, {}, {'11,1663', '11,2262'}
'11,1664', {}, {'11,2261'}, {}, {'11,1664', '11,2261'}
'11,1668', {}, {'11,200'}, {}, {'11,200', '11,1668'}
'11,1669', {}, {'11,199'}, {}, {'11,199', '11,1669'}
'11,1670', {}, {'11,1415', '11,1684'}, {'11,1684'}, {'11,1415', '11,1670', '11,1684'}
'11,1671', {}, {'11,1438'}, {}, {'11,1438', '11,1671'}
'11,1672', {}, {'11,1582'}, {}, {'11,1582', '11,1672'}
'11,1673', {}, {'11,1439'}, {}, {'11,1439', '11,1673'}
'11,1674', {}, {'11,1583'}, {}, {'11,1583', '11,1674'}
'11,1675', {}, {'11,1329', '11,1338', '11,1366', '11,1652', '11,3541'}, {'11,3541'}, {'11,1329', '11,1338', '11,1366', '11,1652', '11,1675', '11,3541'}
'11,1677', {}, {'11,275'}, {}, {'11,275', '11,1677'}
'11,1678', {}, {'11,276'}, {}, {'11,276', '11,1678'}
'11,1679', {}, {'11,1414', '11,1655', '11,2255'}, {'11,1655'}, {'11,1414', '11,1655', '11,1679', '11,2255'}
'11,1680', {}, {'11,1627', '11,1772', '11,2266'}, {'11,1627'}, {'11,1627', '11,1680', '11,1772', '11,2266'}
'11,1681', {}, {'11,2254'}, {}, {'11,1681', '11,2254'}
'11,1682', {}, {'11,1599', '11,2204', '11,2259'}, {'11,1599'}, {'11,1599', '11,1682', '11,2204', '11,2259'}
'11,1683', {}, {'11,1412', '11,1662', '11,2168'}, {'11,1662'}, {'11,1412', '11,1662', '11,1683', '11,2168'}
'11,1684', {}, {'11,1415', '11,1670'}, {'11,1670'}, {'11,1415', '11,1670', '11,1684'}
'11,1685', {}, {'11,1803'}, {}, {'11,1685', '11,1803'}
'11,1686', {}, {'11,1802'}, {}, {'11,1686', '11,1802'}
'11,1687', {}, {'11,2253'}, {}, {'11,1687', '11,2253'}
'11,1688', {}, {'11,2257'}, {}, {'11,1688', '11,2257'}
'11,1689', {}, {'11,2260'}, {}, {'11,1689', '11,2260'}
'11,1690', {}, {'11,1633', '11,1734', '11,2171'}, {'11,1633'}, {'11,1633', '11,1690', '11,1734', '11,2171'}
'11,1691', {}, {'11,1641', '11,1806'}, {'11,1641'}, {'11,1641', '11,1691', '11,1806'}
'11,1692', {}, {'11,1767'}, {}, {'11,1692', '11,1767'}
'11,1693', {}, {'11,1812'}, {}, {'11,1693', '11,1812'}
'11,1694', {}, {'11,2166'}, {}, {'11,1694', '11,2166'}
'11,1695', {}, {'11,2157'}, {}, {'11,1695', '11,2157'}
'11,1696', {}, {'11,2158'}, {}, {'11,1696', '11,2158'}
'11,1697', {}, {'11,1766'}, {}, {'11,1697', '11,1766'}
'11,1698', {}, {'11,1811'}, {}, {'11,1698', '11,1811'}
'11,1699', {}, {'11,2167'}, {}, {'11,1699', '11,2167'}
'11,1700', {}, {'11,1568', '11,2107', '11,2155'}, {'11,1568'}, {'11,1568', '11,1700', '11,2107', '11,2155'}
'11,1701', {}, {'11,1606'}, {'11,1606'}, {'11,1390', '11,1606', '11,1701', '11,1960'}
'11,1702', {}, {'11,1614'}, {'11,1614'}, {'11,1614', '11,1702'}
'11,1711', {}, {'11,1576'}, {'11,1576'}, {'11,1400', '11,1576', '11,1711', '11,1964'}
'11,1715', {}, {'11,1584'}, {'11,1584'}, {'11,1584', '11,1715'}
'11,1716', {}, {'11,1385', '11,2069'}, {}, {'11,1385', '11,1716', '11,2069'}
'11,1717', {}, {'11,1384', '11,1395', '11,2067'}, {}, {'11,1384', '11,1395', '11,1717', '11,2067'}
'11,1718', {}, {'11,1394', '11,2066'}, {}, {'11,1394', '11,1718', '11,2066'}
'11,1719', {}, {'11,1724', '11,2071', '11,2073'}, {'11,2073'}, {'11,1719', '11,1724', '11,2071', '11,2073'}
'11,1720', {}, {'11,1381', '11,2065'}, {'11,1580'}, {'11,1381', '11,1580', '11,1720', '11,2065'}
'11,1721', {}, {'11,1380', '11,2064'}, {'11,1610'}, {'11,1380', '11,1610', '11,1721', '11,2064'}
'11,1722', {}, {'11,1726', '11,2070', '11,2074'}, {}, {'11,1722', '11,1726', '11,2070', '11,2074'}
'11,1723', {}, {'11,1725', '11,2068', '11,2072'}, {'11,2068'}, {'11,1723', '11,1725', '11,2068', '11,2072'}
'11,1724', {}, {'11,1719', '11,2071', '11,2073'}, {}, {'11,1719', '11,1724', '11,2071', '11,2073'}
'11,1725', {}, {'11,1723', '11,2068', '11,2072'}, {}, {'11,1723', '11,1725', '11,2068', '11,2072'}
'11,1726', {}, {'11,1722', '11,2070', '11,2074'}, {'11,2070'}, {'11,1722', '11,1726', '11,2070', '11,2074'}
'11,1727', {}, {'11,1410'}, {}, {'11,1410', '11,1727'}
'11,1728', {}, {'11,1403'}, {}, {'11,1403', '11,1728'}
'11,1729', {}, {'11,1411'}, {}, {'11,1411', '11,1729'}
'11,1730', {}, {'11,1754'}, {'11,1754', '11,4279'}, {'11,1730', '11,1754', '11,4279'}
'11,1731', {}, {'11,1732'}, {}, {'11,1731', '11,1732'}
'11,1732', {}, {'11,1731'}, {}, {'11,1731', '11,1732'}
'11,1734', {}, {'11,1633', '11,1690', '11,2171'}, {'11,2171'}, {'11,1633', '11,1690', '11,1734', '11,2171'}
'11,1735', {}, {'11,2113', '11,2129'}, {'11,2129'}, {'11,1735', '11,2113', '11,2129'}
'11,1736', {}, {'11,1897', '11,2103'}, {'11,1897'}, {'11,1736', '11,1897', '11,2103'}
'11,1737', {}, {'11,2115'}, {}, {'11,1737', '11,2115'}
'11,1738', {}, {'11,2112'}, {'11,4256'}, {'11,1738', '11,2112', '11,4256'}
'11,1739', {}, {'11,2110'}, {}, {'11,1739', '11,2110'}
'11,1740', {}, {'11,1745', '11,2101', '11,2161'}, {'11,1745'}, {'11,1740', '11,1745', '11,2101', '11,2161'}
'11,1741', {}, {'11,2102'}, {}, {'11,1741', '11,2102'}
'11,1742', {'11,4230'}, {'11,2111'}, {}, {'11,1742', '11,2111', '11,4230'}
'11,1743', {'11,4281'}, {'11,2109'}, {}, {'11,1743', '11,2109', '11,4281'}
'11,1744', {'11,4283'}, {'11,2114'}, {}, {'11,1744', '11,2114', '11,4283'}
'11,1745', {}, {'11,1740', '11,2101', '11,2161'}, {'11,1740'}, {'11,1740', '11,1745', '11,2101', '11,2161'}
'11,1746', {}, {'11,2154'}, {}, {'11,1746', '11,2154'}
'11,1747', {}, {'11,2169'}, {}, {'11,1747', '11,2169'}
'11,1748', {}, {'11,2165'}, {}, {'11,1748', '11,2165'}
'11,1749', {}, {'11,2173'}, {}, {'11,1749', '11,2173'}
'11,1750', {}, {'11,2175'}, {}, {'11,1750', '11,2175'}
'11,1751', {}, {'11,2174'}, {}, {'11,1751', '11,2174'}
'11,1752', {}, {'11,1402'}, {}, {'11,1402', '11,1752'}
'11,1753', {}, {'11,1413'}, {}, {'11,1413', '11,1753'}
'11,1754', {'11,4279'}, {'11,1730'}, {'11,1730'}, {'11,1730', '11,1754', '11,4279'}
'11,1755', {}, {'11,1570'}, {'11,1570'}, {'11,1570', '11,1755'}
'11,1756', {'11,3898'}, {}, {}, {'11,1756', '11,3898', '11,4902'}
'11,1757', {}, {'11,2170'}, {}, {'11,1757', '11,2170'}
'11,1758', {}, {'11,2156'}, {}, {'11,1758', '11,2156'}
'11,1759', {}, {'11,2163'}, {}, {'11,1759', '11,2163'}
'11,1760', {}, {'11,1398', '11,1963', '11,2164'}, {'11,1398'}, {'11,1398', '11,1760', '11,1963', '11,2164'}
'11,1762', {}, {'11,1765'}, {}, {'11,1762', '11,1765'}
'11,1763', {}, {'11,1573', '11,1635', '11,2162'}, {'11,1635'}, {'11,1573', '11,1635', '11,1763', '11,2162'}
'11,1764', {}, {'11,1572'}, {}, {'11,1572', '11,1764'}
'11,1765', {}, {'11,1762'}, {}, {'11,1762', '11,1765'}
'11,1766', {}, {'11,1697'}, {}, {'11,1697', '11,1766'}
'11,1767', {}, {'11,1692'}, {}, {'11,1692', '11,1767'}
'11,1768', {}, {'11,1790'}, {'11,1790'}, {'11,1768', '11,1790'}
'11,1769', {}, {'11,1770'}, {}, {'11,1769', '11,1770'}
'11,1770', {}, {'11,1769'}, {}, {'11,1769', '11,1770'}
'11,1772', {}, {'11,1627', '11,1680', '11,2266'}, {'11,2266'}, {'11,1627', '11,1680', '11,1772', '11,2266'}
'11,1773', {}, {'11,2213', '11,2228'}, {'11,2228'}, {'11,1773', '11,2213', '11,2228'}
'11,1774', {}, {'11,1923', '11,2202'}, {'11,1923'}, {'11,1774', '11,1923', '11,2202'}
'11,1775', {}, {'11,2211'}, {}, {'11,1775', '11,2211'}
'11,1776', {}, {'11,2212'}, {}, {'11,1776', '11,2212'}
'11,1777', {}, {'11,2207'}, {}, {'11,1777', '11,2207'}
'11,1778', {}, {'11,1783', '11,2201', '11,2270'}, {'11,1783'}, {'11,1778', '11,1783', '11,2201', '11,2270'}
'11,1779', {}, {'11,2200'}, {}, {'11,1779', '11,2200'}
'11,1780', {}, {'11,2209'}, {}, {'11,1780', '11,2209'}
'11,1781', {}, {'11,2208'}, {}, {'11,1781', '11,2208'}
'11,1782', {}, {'11,2210'}, {}, {'11,1782', '11,2210'}
'11,1783', {}, {'11,1778', '11,2201', '11,2270'}, {'11,1778'}, {'11,1778', '11,1783', '11,2201', '11,2270'}
'11,1784', {}, {'11,2258'}, {}, {'11,1784', '11,2258'}
'11,1785', {}, {'11,2264'}, {}, {'11,1785', '11,2264'}
'11,1786', {}, {'11,2252'}, {}, {'11,1786', '11,2252'}
'11,1787', {}, {'11,2267'}, {}, {'11,1787', '11,2267'}
'11,1788', {}, {'11,2268'}, {}, {'11,1788', '11,2268'}
'11,1789', {}, {'11,2269'}, {}, {'11,1789', '11,2269'}
'11,1790', {}, {'11,1768'}, {'11,1768'}, {'11,1768', '11,1790'}
'11,1791', {}, {'11,1601'}, {'11,1601'}, {'11,1601', '11,1791'}
'11,1793', {}, {'11,2263'}, {}, {'11,1793', '11,2263'}
'11,1794', {}, {'11,2256'}, {}, {'11,1794', '11,2256'}
'11,1795', {}, {'11,2272'}, {}, {'11,1795', '11,2272'}
'11,1796', {}, {'11,1388', '11,1959', '11,2273'}, {'11,1388'}, {'11,1388', '11,1796', '11,1959', '11,2273'}
'11,1798', {}, {'11,1801'}, {}, {'11,1798', '11,1801'}
'11,1799', {}, {'11,1604', '11,1629', '11,2271'}, {'11,1629'}, {'11,1604', '11,1629', '11,1799', '11,2271'}
'11,1800', {}, {'11,1603'}, {}, {'11,1603', '11,1800'}
'11,1801', {}, {'11,1798'}, {}, {'11,1798', '11,1801'}
'11,1802', {}, {'11,1686'}, {}, {'11,1686', '11,1802'}
'11,1803', {}, {'11,1685'}, {}, {'11,1685', '11,1803'}
'11,1806', {}, {'11,1641', '11,1691'}, {}, {'11,1641', '11,1691', '11,1806'}
'11,1807', {}, {'11,1331', '11,1340', '11,2274', '11,3111', '11,3543'}, {'11,2274', '11,3111'}, {'11,1331', '11,1340', '11,1807', '11,2274', '11,3111', '11,3543'}
'11,1808', {}, {'11,1332', '11,1336', '11,1343', '11,2277', '11,3112', '11,3539', '11,3546'}, {'11,3539'}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}
'11,1811', {}, {'11,1698'}, {}, {'11,1698', '11,1811'}
'11,1812', {}, {'11,1693'}, {}, {'11,1693', '11,1812'}
'11,1814', {}, {'11,1383'}, {}, {'11,1383', '11,1814'}
'11,1816', {}, {'11,1382'}, {}, {'11,1382', '11,1816'}
'11,1819', {}, {'11,1825'}, {'11,1825', '11,2001', '11,2021'}, {'11,1529', '11,1819', '11,1825', '11,2001', '11,2021'}
'11,1823', {}, {'11,2638'}, {'11,2638'}, {'11,1823', '11,2638'}
'11,1824', {}, {'11,2601'}, {'11,2601'}, {'11,1824', '11,2601'}
'11,1825', {}, {'11,1819'}, {'11,1819'}, {'11,1529', '11,1819', '11,1825', '11,2001', '11,2021'}
'11,1829', {}, {'11,1834'}, {'11,1834'}, {'11,1526', '11,1829', '11,1834', '11,1976', '11,1980'}
'11,1834', {}, {'11,1829'}, {'11,1829', '11,1976', '11,1980'}, {'11,1526', '11,1829', '11,1834', '11,1976', '11,1980'}
'11,1841', {}, {'11,1393'}, {}, {'11,1393', '11,1841'}
'11,1842', {}, {'11,1392'}, {}, {'11,1392', '11,1842'}
'11,1845', {}, {'11,952', '11,994'}, {'11,952'}, {'11,952', '11,994', '11,1845'}
'11,1846', {}, {}, {'11,2037', '11,2084'}, {'11,1846', '11,2037', '11,2084'}
'11,1849', {}, {}, {'11,1991', '11,1995'}, {'11,1849', '11,1991', '11,1995'}
'11,1850', {}, {}, {'11,1988', '11,1998'}, {'11,1850', '11,1988', '11,1998'}
'11,1852', {}, {'11,1458'}, {'11,1458'}, {'11,1458', '11,1852'}
'11,1854', {}, {'11,1608'}, {'11,1608'}, {'11,1608', '11,1854'}
'11,1858', {}, {'11,1578'}, {'11,1578'}, {'11,1578', '11,1858'}
'11,1861', {}, {'11,1424'}, {'11,1424'}, {'11,1424', '11,1861'}
'11,1863', {}, {}, {'11,2012', '11,2025'}, {'11,1863', '11,2012', '11,2025'}
'11,1864', {}, {}, {'11,2011', '11,2018'}, {'11,1864', '11,2011', '11,2018'}
'11,1869', {}, {'11,2767', '11,3136', '11,3666'}, {'11,2767', '11,3136'}, {'11,1869', '11,2767', '11,3136', '11,3666'}
'11,1870', {}, {'11,1888'}, {}, {'11,1870', '11,1888'}
'11,1872', {}, {'11,1434'}, {'11,1434'}, {'11,1434', '11,1872'}
'11,1882', {}, {'11,3205'}, {'11,3205'}, {'11,1882', '11,3205'}
'11,1883', {}, {'11,3565', '11,3731'}, {'11,3565'}, {'11,1883', '11,3565', '11,3731'}
'11,1884', {}, {'11,1887'}, {}, {'11,1884', '11,1887'}
'11,1885', {}, {'11,1886'}, {}, {'11,1885', '11,1886'}
'11,1886', {}, {'11,1885'}, {}, {'11,1885', '11,1886'}
'11,1887', {}, {'11,1884'}, {}, {'11,1884', '11,1887'}
'11,1888', {}, {'11,1870'}, {}, {'11,1870', '11,1888'}
'11,1897', {}, {'11,1736', '11,2103'}, {'11,1736'}, {'11,1736', '11,1897', '11,2103'}
'11,1907', {}, {'11,2834'}, {'11,2834'}, {'11,1907', '11,2834'}
'11,1908', {}, {'11,1467'}, {'11,1467'}, {'11,1467', '11,1908'}
'11,1923', {}, {'11,1774', '11,2202'}, {'11,1774'}, {'11,1774', '11,1923', '11,2202'}
'11,1931', {}, {'11,1377', '11,1949'}, {'11,1949', '11,2947'}, {'11,1377', '11,1931', '11,1949', '11,2947'}
'11,1932', {}, {'11,176'}, {'11,176'}, {'11,176', '11,1932'}
'11,1933', {}, {'11,1942', '11,1946'}, {}, {'11,1933', '11,1942', '11,1946'}
'11,1935', {}, {'11,1936', '11,1947', '11,1952'}, {'11,1947'}, {'11,1935', '11,1936', '11,1947', '11,1952'}
'11,1936', {}, {'11,1935', '11,1947', '11,1952'}, {'11,1952'}, {'11,1935', '11,1936', '11,1947', '11,1952'}
'11,1937', {}, {'11,1938', '11,1940', '11,1941'}, {}, {'11,1937', '11,1938', '11,1940', '11,1941'}
'11,1938', {}, {'11,1937', '11,1940', '11,1941'}, {}, {'11,1937', '11,1938', '11,1940', '11,1941'}
'11,1939', {}, {'11,1950', '11,1951'}, {}, {'11,1939', '11,1950', '11,1951'}
'11,1940', {}, {'11,1937', '11,1938', '11,1941'}, {}, {'11,1937', '11,1938', '11,1940', '11,1941'}
'11,1941', {}, {'11,1937', '11,1938', '11,1940'}, {}, {'11,1937', '11,1938', '11,1940', '11,1941'}
'11,1942', {}, {'11,1933', '11,1946'}, {'11,1946'}, {'11,1933', '11,1942', '11,1946'}
'11,1943', {}, {'11,1945'}, {}, {'11,1943', '11,1945'}
'11,1944', {}, {'11,2134'}, {}, {'11,1944', '11,2134'}
'11,1945', {}, {'11,1943'}, {}, {'11,1943', '11,1945'}
'11,1946', {}, {'11,1933', '11,1942'}, {'11,1942'}, {'11,1933', '11,1942', '11,1946'}
'11,1947', {}, {'11,1935', '11,1936', '11,1952'}, {'11,1935'}, {'11,1935', '11,1936', '11,1947', '11,1952'}
'11,1949', {}, {'11,1377', '11,1931'}, {'11,1377', '11,1931'}, {'11,1377', '11,1931', '11,1949', '11,2947'}
'11,1950', {}, {'11,1939', '11,1951'}, {}, {'11,1939', '11,1950', '11,1951'}
'11,1951', {}, {'11,1939', '11,1950'}, {}, {'11,1939', '11,1950', '11,1951'}
'11,1952', {}, {'11,1935', '11,1936', '11,1947'}, {'11,1936'}, {'11,1935', '11,1936', '11,1947', '11,1952'}
'11,1953', {}, {'11,1955'}, {}, {'11,1953', '11,1955'}
'11,1955', {}, {'11,1953'}, {}, {'11,1953', '11,1955'}
'11,1956', {}, {'11,1391', '11,2052', '11,2082'}, {'11,2052'}, {'11,1391', '11,1956', '11,2052', '11,2082'}
'11,1957', {}, {'11,1387'}, {}, {'11,1387', '11,1957'}
'11,1958', {}, {'11,1389'}, {}, {'11,1389', '11,1958'}
'11,1959', {}, {'11,1388', '11,1796', '11,2273'}, {'11,2273'}, {'11,1388', '11,1796', '11,1959', '11,2273'}
'11,1960', {}, {'11,1390'}, {'11,1606'}, {'11,1390', '11,1606', '11,1701', '11,1960'}
'11,1961', {}, {'11,1386', '11,1541'}, {}, {'11,1386', '11,1541', '11,1961'}
'11,1962', {}, {'11,1401', '11,2034', '11,2100'}, {'11,2034'}, {'11,1401', '11,1962', '11,2034', '11,2100'}
'11,1963', {}, {'11,1398', '11,1760', '11,2164'}, {'11,2164'}, {'11,1398', '11,1760', '11,1963', '11,2164'}
'11,1964', {}, {'11,1400'}, {'11,1576'}, {'11,1400', '11,1576', '11,1711', '11,1964'}
'11,1965', {}, {'11,1397'}, {}, {'11,1397', '11,1965'}
'11,1966', {}, {'11,1399'}, {}, {'11,1399', '11,1966'}
'11,1967', {}, {'11,1396', '11,1552'}, {}, {'11,1396', '11,1552', '11,1967', '11,3568'}
'11,1968', {}, {'11,1969'}, {}, {'11,1968', '11,1969'}
'11,1969', {}, {'11,1968'}, {}, {'11,1968', '11,1969'}
'11,1970', {}, {'11,1971'}, {'11,1971'}, {'11,1970', '11,1971'}
'11,1971', {}, {'11,1970'}, {'11,1970'}, {'11,1970', '11,1971'}
'11,1973', {}, {'11,1979'}, {}, {'11,1973', '11,1979'}
'11,1974', {}, {'11,1978', '11,2032', '11,2098'}, {'11,2098'}, {'11,1974', '11,1978', '11,2032', '11,2098'}
'11,1975', {}, {'11,1981'}, {}, {'11,1975', '11,1981'}
'11,1976', {}, {'11,1980'}, {'11,1526', '11,1834'}, {'11,1526', '11,1829', '11,1834', '11,1976', '11,1980'}
'11,1977', {}, {'11,1982', '11,2588'}, {}, {'11,1977', '11,1982', '11,2588'}
'11,1978', {}, {'11,1974', '11,2032', '11,2098'}, {'11,2032'}, {'11,1974', '11,1978', '11,2032', '11,2098'}
'11,1979', {}, {'11,1973'}, {}, {'11,1973', '11,1979'}
'11,1980', {}, {'11,1976'}, {'11,1526', '11,1834'}, {'11,1526', '11,1829', '11,1834', '11,1976', '11,1980'}
'11,1981', {}, {'11,1975'}, {}, {'11,1975', '11,1981'}
'11,1982', {}, {'11,1977', '11,2588'}, {'11,2588'}, {'11,1977', '11,1982', '11,2588'}
'11,1984', {}, {'11,2234', '11,2247'}, {'11,2234', '11,2247'}, {'11,1984', '11,2234', '11,2247'}
'11,1986', {}, {'11,1994'}, {}, {'11,1986', '11,1994'}
'11,1987', {}, {'11,1993', '11,2042', '11,2093'}, {'11,2093'}, {'11,1987', '11,1993', '11,2042', '11,2093'}
'11,1988', {}, {'11,1998'}, {'11,1850'}, {'11,1850', '11,1988', '11,1998'}
'11,1989', {}, {'11,1999'}, {}, {'11,1989', '11,1999'}
'11,1990', {}, {'11,1997'}, {}, {'11,1990', '11,1997'}
'11,1991', {}, {'11,1995'}, {'11,1849'}, {'11,1849', '11,1991', '11,1995'}
'11,1992', {}, {'11,1996'}, {}, {'11,1992', '11,1996'}
'11,1993', {}, {'11,1987', '11,2042', '11,2093'}, {'11,2042'}, {'11,1987', '11,1993', '11,2042', '11,2093'}
'11,1994', {}, {'11,1986'}, {}, {'11,1986', '11,1994'}
'11,1995', {}, {'11,1991'}, {'11,1849'}, {'11,1849', '11,1991', '11,1995'}
'11,1996', {}, {'11,1992'}, {}, {'11,1992', '11,1996'}
'11,1997', {}, {'11,1990'}, {}, {'11,1990', '11,1997'}
'11,1998', {}, {'11,1988'}, {'11,1850'}, {'11,1850', '11,1988', '11,1998'}
'11,1999', {}, {'11,1989'}, {}, {'11,1989', '11,1999'}
'11,2000', {}, {'11,2014'}, {}, {'11,2000', '11,2014'}
'11,2001', {}, {'11,2021'}, {'11,1529', '11,1819'}, {'11,1529', '11,1819', '11,1825', '11,2001', '11,2021'}
'11,2002', {}, {'11,2013'}, {}, {'11,2002', '11,2013'}
'11,2003', {}, {'11,2020', '11,2035', '11,2086'}, {'11,2086'}, {'11,2003', '11,2020', '11,2035', '11,2086'}
'11,2004', {}, {'11,2010', '11,2673'}, {}, {'11,2004', '11,2010', '11,2673'}
'11,2005', {}, {'11,2008', '11,2031', '11,2097'}, {'11,2031'}, {'11,2005', '11,2008', '11,2031', '11,2097'}
'11,2006', {}, {'11,2007'}, {}, {'11,2006', '11,2007'}
'11,2007', {}, {'11,2006'}, {}, {'11,2006', '11,2007'}
'11,2008', {}, {'11,2005', '11,2031', '11,2097'}, {'11,2097'}, {'11,2005', '11,2008', '11,2031', '11,2097'}
'11,2010', {}, {'11,2004', '11,2673'}, {'11,2673'}, {'11,2004', '11,2010', '11,2673'}
'11,2011', {}, {'11,2018'}, {'11,1864'}, {'11,1864', '11,2011', '11,2018'}
'11,2012', {}, {'11,2025'}, {'11,1863'}, {'11,1863', '11,2012', '11,2025'}
'11,2013', {}, {'11,2002'}, {}, {'11,2002', '11,2013'}
'11,2014', {}, {'11,2000'}, {}, {'11,2000', '11,2014'}
'11,2015', {}, {'11,2139', '11,2144'}, {'11,2139', '11,2144'}, {'11,2015', '11,2139', '11,2144'}
'11,2016', {}, {'11,2017'}, {}, {'11,2016', '11,2017'}
'11,2017', {}, {'11,2016'}, {}, {'11,2016', '11,2017'}
'11,2018', {}, {'11,2011'}, {'11,1864'}, {'11,1864', '11,2011', '11,2018'}
'11,2019', {}, {'11,2026'}, {}, {'11,2019', '11,2026'}
'11,2020', {}, {'11,2003', '11,2035', '11,2086'}, {'11,2035'}, {'11,2003', '11,2020', '11,2035', '11,2086'}
'11,2021', {}, {'11,2001'}, {'11,1529', '11,1819'}, {'11,1529', '11,1819', '11,1825', '11,2001', '11,2021'}
'11,2023', {}, {'11,2024'}, {}, {'11,2023', '11,2024'}
'11,2024', {}, {'11,2023'}, {}, {'11,2023', '11,2024'}
'11,2025', {}, {'11,2012'}, {'11,1863'}, {'11,1863', '11,2012', '11,2025'}
'11,2026', {}, {'11,2019'}, {}, {'11,2019', '11,2026'}
'11,2027', {}, {'11,2078'}, {}, {'11,2027', '11,2078'}
'11,2028', {}, {'11,2076'}, {}, {'11,2028', '11,2076'}
'11,2029', {}, {'11,2077'}, {}, {'11,2029', '11,2077'}
'11,2030', {}, {'11,2075', '11,2768'}, {}, {'11,2030', '11,2075', '11,2768'}
'11,2031', {}, {'11,2005', '11,2008', '11,2097'}, {'11,2005'}, {'11,2005', '11,2008', '11,2031', '11,2097'}
'11,2032', {}, {'11,1974', '11,1978', '11,2098'}, {'11,1978'}, {'11,1974', '11,1978', '11,2032', '11,2098'}
'11,2033', {}, {'11,2099'}, {}, {'11,2033', '11,2099'}
'11,2034', {}, {'11,1401', '11,1962', '11,2100'}, {'11,1962'}, {'11,1401', '11,1962', '11,2034', '11,2100'}
'11,2035', {}, {'11,2003', '11,2020', '11,2086'}, {'11,2020'}, {'11,2003', '11,2020', '11,2035', '11,2086'}
'11,2036', {}, {'11,2085'}, {}, {'11,2036', '11,2085'}
'11,2037', {}, {'11,2084'}, {'11,1846'}, {'11,1846', '11,2037', '11,2084'}
'11,2038', {}, {'11,2083'}, {}, {'11,2038', '11,2083'}
'11,2039', {}, {'11,2087'}, {}, {'11,2039', '11,2087'}
'11,2040', {}, {'11,2088'}, {}, {'11,2040', '11,2088'}
'11,2041', {}, {'11,2089'}, {}, {'11,2041', '11,2089'}
'11,2042', {}, {'11,1987', '11,1993', '11,2093'}, {'11,1993'}, {'11,1987', '11,1993', '11,2042', '11,2093'}
'11,2043', {}, {'11,2092'}, {}, {'11,2043', '11,2092'}
'11,2044', {}, {'11,2091'}, {}, {'11,2044', '11,2091'}
'11,2045', {}, {'11,2090'}, {}, {'11,2045', '11,2090'}
'11,2046', {}, {'11,2094'}, {}, {'11,2046', '11,2094'}
'11,2047', {}, {'11,2095'}, {}, {'11,2047', '11,2095'}
'11,2048', {}, {'11,2096'}, {}, {'11,2048', '11,2096'}
'11,2049', {}, {'11,2079'}, {}, {'11,2049', '11,2079'}
'11,2050', {}, {'11,2080'}, {}, {'11,2050', '11,2080'}
'11,2051', {}, {'11,2081'}, {}, {'11,2051', '11,2081'}
'11,2052', {}, {'11,1391', '11,1956', '11,2082'}, {'11,1956'}, {'11,1391', '11,1956', '11,2052', '11,2082'}
'11,2053', {}, {'11,1378', '11,2193'}, {'11,2193'}, {'11,1378', '11,2053', '11,2193'}
'11,2054', {}, {'11,1317', '11,1318', '11,1342', '11,2276', '11,2861', '11,2867', '11,3545'}, {'11,2276', '11,2867'}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}
'11,2055', {}, {'11,1379', '11,1563', '11,2750'}, {'11,2750'}, {'11,1379', '11,1563', '11,2055', '11,2750'}
'11,2056', {}, {'11,1409', '11,2761'}, {'11,2761'}, {'11,1409', '11,2056', '11,2761'}
'11,2057', {}, {'11,1405'}, {}, {'11,1405', '11,2057'}
'11,2058', {}, {'11,1407'}, {}, {'11,1407', '11,2058'}
'11,2059', {}, {'11,1406'}, {}, {'11,1406', '11,2059'}
'11,2060', {}, {'11,1408'}, {}, {'11,1408', '11,2060'}
'11,2061', {}, {'11,1404', '11,1556'}, {}, {'11,1404', '11,1556', '11,2061'}
'11,2062', {}, {'11,1357', '11,1360', '11,2892', '11,2900'}, {'11,2892'}, {'11,1357', '11,1360', '11,2062', '11,2892', '11,2900'}
'11,2063', {}, {'11,1367', '11,1370'}, {}, {'11,1367', '11,1370', '11,2063'}
'11,2064', {}, {'11,1380', '11,1721'}, {}, {'11,1380', '11,1610', '11,1721', '11,2064'}
'11,2065', {}, {'11,1381', '11,1720'}, {}, {'11,1381', '11,1580', '11,1720', '11,2065'}
'11,2066', {}, {'11,1394', '11,1718'}, {}, {'11,1394', '11,1718', '11,2066'}
'11,2067', {}, {'11,1384', '11,1395', '11,1717'}, {}, {'11,1384', '11,1395', '11,1717', '11,2067'}
'11,2068', {}, {'11,1723', '11,1725', '11,2072'}, {'11,1723'}, {'11,1723', '11,1725', '11,2068', '11,2072'}
'11,2069', {}, {'11,1385', '11,1716'}, {}, {'11,1385', '11,1716', '11,2069'}
'11,2070', {}, {'11,1722', '11,1726', '11,2074'}, {'11,1726'}, {'11,1722', '11,1726', '11,2070', '11,2074'}
'11,2071', {}, {'11,1719', '11,1724', '11,2073'}, {}, {'11,1719', '11,1724', '11,2071', '11,2073'}
'11,2072', {}, {'11,1723', '11,1725', '11,2068'}, {}, {'11,1723', '11,1725', '11,2068', '11,2072'}
'11,2073', {}, {'11,1719', '11,1724', '11,2071'}, {'11,1719'}, {'11,1719', '11,1724', '11,2071', '11,2073'}
'11,2074', {}, {'11,1722', '11,1726', '11,2070'}, {}, {'11,1722', '11,1726', '11,2070', '11,2074'}
'11,2075', {}, {'11,2030', '11,2768'}, {'11,2768'}, {'11,2030', '11,2075', '11,2768'}
'11,2076', {}, {'11,2028'}, {}, {'11,2028', '11,2076'}
'11,2077', {}, {'11,2029'}, {}, {'11,2029', '11,2077'}
'11,2078', {}, {'11,2027'}, {}, {'11,2027', '11,2078'}
'11,2079', {}, {'11,2049'}, {}, {'11,2049', '11,2079'}
'11,2080', {}, {'11,2050'}, {}, {'11,2050', '11,2080'}
'11,2081', {}, {'11,2051'}, {}, {'11,2051', '11,2081'}
'11,2082', {}, {'11,1391', '11,1956', '11,2052'}, {'11,1391'}, {'11,1391', '11,1956', '11,2052', '11,2082'}
'11,2083', {}, {'11,2038'}, {}, {'11,2038', '11,2083'}
'11,2084', {}, {'11,2037'}, {'11,1846'}, {'11,1846', '11,2037', '11,2084'}
'11,2085', {}, {'11,2036'}, {}, {'11,2036', '11,2085'}
'11,2086', {}, {'11,2003', '11,2020', '11,2035'}, {'11,2003'}, {'11,2003', '11,2020', '11,2035', '11,2086'}
'11,2087', {}, {'11,2039'}, {}, {'11,2039', '11,2087'}
'11,2088', {}, {'11,2040'}, {}, {'11,2040', '11,2088'}
'11,2089', {}, {'11,2041'}, {}, {'11,2041', '11,2089'}
'11,2090', {}, {'11,2045'}, {}, {'11,2045', '11,2090'}
'11,2091', {}, {'11,2044'}, {}, {'11,2044', '11,2091'}
'11,2092', {}, {'11,2043'}, {}, {'11,2043', '11,2092'}
'11,2093', {}, {'11,1987', '11,1993', '11,2042'}, {'11,1987'}, {'11,1987', '11,1993', '11,2042', '11,2093'}
'11,2094', {}, {'11,2046'}, {}, {'11,2046', '11,2094'}
'11,2095', {}, {'11,2047'}, {}, {'11,2047', '11,2095'}
'11,2096', {}, {'11,2048'}, {}, {'11,2048', '11,2096'}
'11,2097', {}, {'11,2005', '11,2008', '11,2031'}, {'11,2008'}, {'11,2005', '11,2008', '11,2031', '11,2097'}
'11,2098', {}, {'11,1974', '11,1978', '11,2032'}, {'11,1974'}, {'11,1974', '11,1978', '11,2032', '11,2098'}
'11,2099', {}, {'11,2033'}, {}, {'11,2033', '11,2099'}
'11,2100', {}, {'11,1401', '11,1962', '11,2034'}, {'11,1401'}, {'11,1401', '11,1962', '11,2034', '11,2100'}
'11,2101', {}, {'11,1740', '11,1745', '11,2161'}, {'11,2161'}, {'11,1740', '11,1745', '11,2101', '11,2161'}
'11,2102', {}, {'11,1741'}, {}, {'11,1741', '11,2102'}
'11,2103', {}, {'11,1736', '11,1897'}, {}, {'11,1736', '11,1897', '11,2103'}
'11,2104', {}, {'11,1566'}, {}, {'11,1566', '11,2104'}
'11,2105', {}, {'11,1569'}, {}, {'11,1569', '11,2105'}
'11,2106', {}, {'11,1420'}, {}, {'11,1420', '11,2106'}
'11,2107', {}, {'11,1568', '11,1700', '11,2155'}, {'11,2155'}, {'11,1568', '11,1700', '11,2107', '11,2155'}
'11,2108', {}, {'11,1004', '11,1050'}, {}, {'11,1004', '11,1050', '11,2108'}
'11,2109', {}, {'11,1743'}, {}, {'11,1743', '11,2109', '11,4281'}
'11,2110', {}, {'11,1739'}, {}, {'11,1739', '11,2110'}
'11,2111', {}, {'11,1742'}, {}, {'11,1742', '11,2111', '11,4230'}
'11,2112', {}, {'11,1738'}, {}, {'11,1738', '11,2112', '11,4256'}
'11,2113', {}, {'11,1735', '11,2129'}, {'11,2129'}, {'11,1735', '11,2113', '11,2129'}
'11,2114', {}, {'11,1744'}, {}, {'11,1744', '11,2114', '11,4283'}
'11,2115', {}, {'11,1737'}, {}, {'11,1737', '11,2115'}
'11,2116', {}, {'11,2122', '11,2771'}, {'11,2771'}, {'11,2116', '11,2122', '11,2771'}
'11,2117', {}, {'11,2121'}, {}, {'11,2117', '11,2121'}
'11,2119', {}, {'11,2123', '11,2782'}, {'11,2782'}, {'11,2119', '11,2123', '11,2782'}
'11,2121', {}, {'11,2117'}, {}, {'11,2117', '11,2121'}
'11,2122', {}, {'11,2116', '11,2771'}, {}, {'11,2116', '11,2122', '11,2771'}
'11,2123', {}, {'11,2119', '11,2782'}, {}, {'11,2119', '11,2123', '11,2782'}
'11,2124', {}, {'11,2145'}, {}, {'11,2124', '11,2145'}
'11,2125', {}, {'11,2136'}, {}, {'11,2125', '11,2136'}
'11,2126', {}, {'11,2141'}, {}, {'11,2126', '11,2141'}
'11,2127', {}, {'11,2133'}, {}, {'11,2127', '11,2133'}
'11,2129', {}, {'11,1735', '11,2113'}, {'11,1735', '11,2113'}, {'11,1735', '11,2113', '11,2129'}
'11,2131', {}, {'11,2132'}, {}, {'11,2131', '11,2132'}
'11,2132', {}, {'11,2131'}, {}, {'11,2131', '11,2132'}
'11,2133', {}, {'11,2127'}, {}, {'11,2127', '11,2133'}
'11,2134', {}, {'11,1944'}, {}, {'11,1944', '11,2134'}
'11,2135', {}, {'11,2140'}, {}, {'11,2135', '11,2140'}
'11,2136', {}, {'11,2125'}, {}, {'11,2125', '11,2136'}
'11,2137', {}, {'11,2142'}, {}, {'11,2137', '11,2142'}
'11,2138', {}, {'11,2143'}, {}, {'11,2138', '11,2143'}
'11,2139', {}, {'11,2015', '11,2144'}, {'11,2015'}, {'11,2015', '11,2139', '11,2144'}
'11,2140', {}, {'11,2135'}, {}, {'11,2135', '11,2140'}
'11,2141', {}, {'11,2126'}, {}, {'11,2126', '11,2141'}
'11,2142', {}, {'11,2137'}, {}, {'11,2137', '11,2142'}
'11,2143', {}, {'11,2138'}, {}, {'11,2138', '11,2143'}
'11,2144', {}, {'11,2015', '11,2139'}, {'11,2015'}, {'11,2015', '11,2139', '11,2144'}
'11,2145', {}, {'11,2124'}, {}, {'11,2124', '11,2145'}
'11,2149', {}, {'11,1567'}, {}, {'11,1567', '11,2149'}
'11,2150', {}, {'11,1454'}, {}, {'11,1454', '11,2150'}
'11,2151', {}, {'11,1571'}, {}, {'11,1571', '11,2151'}
'11,2152', {}, {'11,661', '11,747'}, {}, {'11,661', '11,747', '11,2152'}
'11,2153', {}, {'11,932', '11,981'}, {}, {'11,932', '11,981', '11,2153'}
'11,2154', {}, {'11,1746'}, {}, {'11,1746', '11,2154'}
'11,2155', {}, {'11,1568', '11,1700', '11,2107'}, {'11,2107'}, {'11,1568', '11,1700', '11,2107', '11,2155'}
'11,2156', {}, {'11,1758'}, {}, {'11,1758', '11,2156'}
'11,2157', {}, {'11,1695'}, {}, {'11,1695', '11,2157'}
'11,2158', {}, {'11,1696'}, {}, {'11,1696', '11,2158'}
'11,2159', {}, {'11,1656'}, {}, {'11,1656', '11,2159'}
'11,2160', {}, {'11,1657'}, {}, {'11,1657', '11,2160'}
'11,2161', {}, {'11,1740', '11,1745', '11,2101'}, {'11,2101'}, {'11,1740', '11,1745', '11,2101', '11,2161'}
'11,2162', {}, {'11,1573', '11,1635', '11,1763'}, {'11,1573'}, {'11,1573', '11,1635', '11,1763', '11,2162'}
'11,2163', {}, {'11,1759'}, {}, {'11,1759', '11,2163'}
'11,2164', {}, {'11,1398', '11,1760', '11,1963'}, {'11,1963'}, {'11,1398', '11,1760', '11,1963', '11,2164'}
'11,2165', {}, {'11,1748'}, {}, {'11,1748', '11,2165'}
'11,2166', {}, {'11,1694'}, {}, {'11,1694', '11,2166'}
'11,2167', {}, {'11,1699'}, {}, {'11,1699', '11,2167'}
'11,2168', {}, {'11,1412', '11,1662', '11,1683'}, {'11,1412'}, {'11,1412', '11,1662', '11,1683', '11,2168'}
'11,2169', {}, {'11,1747'}, {}, {'11,1747', '11,2169'}
'11,2170', {}, {'11,1757'}, {}, {'11,1757', '11,2170'}
'11,2171', {}, {'11,1633', '11,1690', '11,1734'}, {'11,1734'}, {'11,1633', '11,1690', '11,1734', '11,2171'}
'11,2172', {}, {'11,1634'}, {}, {'11,1634', '11,2172'}
'11,2173', {}, {'11,1749'}, {}, {'11,1749', '11,2173'}
'11,2174', {}, {'11,1751'}, {}, {'11,1751', '11,2174'}
'11,2175', {}, {'11,1750'}, {}, {'11,1750', '11,2175'}
'11,2176', {}, {'11,638', '11,730'}, {'11,730'}, {'11,638', '11,730', '11,2176'}
'11,2177', {}, {'11,2186', '11,2190'}, {}, {'11,2177', '11,2186', '11,2190'}
'11,2179', {}, {'11,2180', '11,2191', '11,2196'}, {'11,2191'}, {'11,2179', '11,2180', '11,2191', '11,2196'}
'11,2180', {}, {'11,2179', '11,2191', '11,2196'}, {'11,2196'}, {'11,2179', '11,2180', '11,2191', '11,2196'}
'11,2181', {}, {'11,2182', '11,2184', '11,2185'}, {}, {'11,2181', '11,2182', '11,2184', '11,2185'}
'11,2182', {}, {'11,2181', '11,2184', '11,2185'}, {}, {'11,2181', '11,2182', '11,2184', '11,2185'}
'11,2183', {}, {'11,2194', '11,2195'}, {}, {'11,2183', '11,2194', '11,2195'}
'11,2184', {}, {'11,2181', '11,2182', '11,2185'}, {}, {'11,2181', '11,2182', '11,2184', '11,2185'}
'11,2185', {}, {'11,2181', '11,2182', '11,2184'}, {}, {'11,2181', '11,2182', '11,2184', '11,2185'}
'11,2186', {}, {'11,2177', '11,2190'}, {'11,2190'}, {'11,2177', '11,2186', '11,2190'}
'11,2187', {}, {'11,2189'}, {}, {'11,2187', '11,2189'}
'11,2188', {}, {'11,2242'}, {}, {'11,2188', '11,2242'}
'11,2189', {}, {'11,2187'}, {}, {'11,2187', '11,2189'}
'11,2190', {}, {'11,2177', '11,2186'}, {'11,2186'}, {'11,2177', '11,2186', '11,2190'}
'11,2191', {}, {'11,2179', '11,2180', '11,2196'}, {'11,2179'}, {'11,2179', '11,2180', '11,2191', '11,2196'}
'11,2193', {}, {'11,1378', '11,2053'}, {'11,1378', '11,2053'}, {'11,1378', '11,2053', '11,2193'}
'11,2194', {}, {'11,2183', '11,2195'}, {}, {'11,2183', '11,2194', '11,2195'}
'11,2195', {}, {'11,2183', '11,2194'}, {}, {'11,2183', '11,2194', '11,2195'}
'11,2196', {}, {'11,2179', '11,2180', '11,2191'}, {'11,2180'}, {'11,2179', '11,2180', '11,2191', '11,2196'}
'11,2197', {}, {'11,2199'}, {}, {'11,2197', '11,2199'}
'11,2199', {}, {'11,2197'}, {}, {'11,2197', '11,2199'}
'11,2200', {}, {'11,1779'}, {}, {'11,1779', '11,2200'}
'11,2201', {}, {'11,1778', '11,1783', '11,2270'}, {'11,2270'}, {'11,1778', '11,1783', '11,2201', '11,2270'}
'11,2202', {}, {'11,1774', '11,1923'}, {}, {'11,1774', '11,1923', '11,2202'}
'11,2203', {}, {'11,1600'}, {}, {'11,1600', '11,2203'}
'11,2204', {}, {'11,1599', '11,1682', '11,2259'}, {'11,2259'}, {'11,1599', '11,1682', '11,2204', '11,2259'}
'11,2205', {}, {'11,1421'}, {}, {'11,1421', '11,2205'}
'11,2206', {}, {'11,1005', '11,1051'}, {}, {'11,1005', '11,1051', '11,2206'}
'11,2207', {}, {'11,1777'}, {}, {'11,1777', '11,2207'}
'11,2208', {}, {'11,1781'}, {}, {'11,1781', '11,2208'}
'11,2209', {}, {'11,1780'}, {}, {'11,1780', '11,2209'}
'11,2210', {}, {'11,1782'}, {}, {'11,1782', '11,2210'}
'11,2211', {}, {'11,1775'}, {}, {'11,1775', '11,2211'}
'11,2212', {}, {'11,1776'}, {}, {'11,1776', '11,2212'}
'11,2213', {}, {'11,1773', '11,2228'}, {'11,2228'}, {'11,1773', '11,2213', '11,2228'}
'11,2214', {}, {'11,2221', '11,2831'}, {'11,2831'}, {'11,2214', '11,2221', '11,2831'}
'11,2216', {}, {'11,2218'}, {}, {'11,2216', '11,2218'}
'11,2217', {}, {'11,2220', '11,2835'}, {'11,2835'}, {'11,2217', '11,2220', '11,2835'}
'11,2218', {}, {'11,2216'}, {}, {'11,2216', '11,2218'}
'11,2220', {}, {'11,2217', '11,2835'}, {}, {'11,2217', '11,2220', '11,2835'}
'11,2221', {}, {'11,2214', '11,2831'}, {}, {'11,2214', '11,2221', '11,2831'}
'11,2222', {}, {'11,2231'}, {}, {'11,2222', '11,2231'}
'11,2223', {}, {'11,2241'}, {}, {'11,2223', '11,2241'}
'11,2224', {}, {'11,2236'}, {}, {'11,2224', '11,2236'}
'11,2225', {}, {'11,2244'}, {}, {'11,2225', '11,2244'}
'11,2228', {}, {'11,1773', '11,2213'}, {'11,1773', '11,2213'}, {'11,1773', '11,2213', '11,2228'}
'11,2229', {}, {'11,2240'}, {}, {'11,2229', '11,2240'}
'11,2230', {}, {'11,2235'}, {}, {'11,2230', '11,2235'}
'11,2231', {}, {'11,2222'}, {}, {'11,2222', '11,2231'}
'11,2232', {}, {'11,2245'}, {}, {'11,2232', '11,2245'}
'11,2233', {}, {'11,2246'}, {}, {'11,2233', '11,2246'}
'11,2234', {}, {'11,1984', '11,2247'}, {'11,1984'}, {'11,1984', '11,2234', '11,2247'}
'11,2235', {}, {'11,2230'}, {}, {'11,2230', '11,2235'}
'11,2236', {}, {'11,2224'}, {}, {'11,2224', '11,2236'}
'11,2240', {}, {'11,2229'}, {}, {'11,2229', '11,2240'}
'11,2241', {}, {'11,2223'}, {}, {'11,2223', '11,2241'}
'11,2242', {}, {'11,2188'}, {}, {'11,2188', '11,2242'}
'11,2243', {}, {'11,662', '11,748'}, {}, {'11,662', '11,748', '11,2243'}
'11,2244', {}, {'11,2225'}, {}, {'11,2225', '11,2244'}
'11,2245', {}, {'11,2232'}, {}, {'11,2232', '11,2245'}
'11,2246', {}, {'11,2233'}, {}, {'11,2233', '11,2246'}
'11,2247', {}, {'11,1984', '11,2234'}, {'11,1984'}, {'11,1984', '11,2234', '11,2247'}
'11,2248', {}, {'11,1602'}, {}, {'11,1602', '11,2248'}
'11,2249', {}, {'11,1455'}, {}, {'11,1455', '11,2249'}
'11,2250', {}, {'11,1598'}, {}, {'11,1598', '11,2250'}
'11,2251', {}, {'11,933', '11,982'}, {}, {'11,933', '11,982', '11,2251'}
'11,2252', {}, {'11,1786'}, {}, {'11,1786', '11,2252'}
'11,2253', {}, {'11,1687'}, {}, {'11,1687', '11,2253'}
'11,2254', {}, {'11,1681'}, {}, {'11,1681', '11,2254'}
'11,2255', {}, {'11,1414', '11,1655', '11,1679'}, {'11,1414'}, {'11,1414', '11,1655', '11,1679', '11,2255'}
'11,2256', {}, {'11,1794'}, {}, {'11,1794', '11,2256'}
'11,2257', {}, {'11,1688'}, {}, {'11,1688', '11,2257'}
'11,2258', {}, {'11,1784'}, {}, {'11,1784', '11,2258'}
'11,2259', {}, {'11,1599', '11,1682', '11,2204'}, {'11,2204'}, {'11,1599', '11,1682', '11,2204', '11,2259'}
'11,2260', {}, {'11,1689'}, {}, {'11,1689', '11,2260'}
'11,2261', {}, {'11,1664'}, {}, {'11,1664', '11,2261'}
'11,2262', {}, {'11,1663'}, {}, {'11,1663', '11,2262'}
'11,2263', {}, {'11,1793'}, {}, {'11,1793', '11,2263'}
'11,2264', {}, {'11,1785'}, {}, {'11,1785', '11,2264'}
'11,2265', {}, {'11,1628'}, {}, {'11,1628', '11,2265'}
'11,2266', {}, {'11,1627', '11,1680', '11,1772'}, {'11,1772'}, {'11,1627', '11,1680', '11,1772', '11,2266'}
'11,2267', {}, {'11,1787'}, {}, {'11,1787', '11,2267'}
'11,2268', {}, {'11,1788'}, {}, {'11,1788', '11,2268'}
'11,2269', {}, {'11,1789'}, {}, {'11,1789', '11,2269'}
'11,2270', {}, {'11,1778', '11,1783', '11,2201'}, {'11,2201'}, {'11,1778', '11,1783', '11,2201', '11,2270'}
'11,2271', {}, {'11,1604', '11,1629', '11,1799'}, {'11,1604'}, {'11,1604', '11,1629', '11,1799', '11,2271'}
'11,2272', {}, {'11,1795'}, {}, {'11,1795', '11,2272'}
'11,2273', {}, {'11,1388', '11,1796', '11,1959'}, {'11,1959'}, {'11,1388', '11,1796', '11,1959', '11,2273'}
'11,2274', {}, {'11,1331', '11,1340', '11,1807', '11,3111', '11,3543'}, {'11,1807', '11,3543'}, {'11,1331', '11,1340', '11,1807', '11,2274', '11,3111', '11,3543'}
'11,2275', {}, {'11,1341', '11,3544'}, {'11,3544'}, {'11,1341', '11,2275', '11,3544'}
'11,2276', {}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2861', '11,2867', '11,3545'}, {'11,2054', '11,3545'}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}
'11,2277', {}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,3112', '11,3539', '11,3546'}, {'11,3546'}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}
'11,2278', {}, {'11,1344', '11,1346', '11,2280', '11,3547', '11,3549'}, {'11,3547'}, {'11,1344', '11,1346', '11,2278', '11,2280', '11,3547', '11,3549'}
'11,2279', {}, {'11,1345', '11,3548'}, {'11,3548'}, {'11,1333', '11,1345', '11,2279', '11,3183', '11,3548'}
'11,2280', {}, {'11,1344', '11,1346', '11,2278', '11,3547', '11,3549'}, {'11,3549'}, {'11,1344', '11,1346', '11,2278', '11,2280', '11,3547', '11,3549'}
'11,2281', {}, {'11,254', '11,2335'}, {'11,254', '11,2335'}, {'11,254', '11,2281', '11,2335'}
'11,2282', {}, {'11,282'}, {'11,282'}, {'11,282', '11,2282'}
'11,2283', {}, {'11,313'}, {'11,313'}, {'11,313', '11,2283'}
'11,2284', {}, {'11,3669'}, {'11,3669'}, {'11,2284', '11,3669'}
'11,2291', {}, {'11,2302'}, {'11,2302'}, {'11,2291', '11,2302'}
'11,2292', {}, {'11,2389'}, {'11,2389'}, {'11,2292', '11,2389'}
'11,2296', {}, {'11,3671'}, {'11,3671'}, {'11,2296', '11,3671'}
'11,2297', {}, {'11,2300'}, {'11,2300'}, {'11,2297', '11,2300'}
'11,2298', {}, {'11,2299'}, {'11,2299'}, {'11,2298', '11,2299'}
'11,2299', {}, {'11,2298'}, {'11,2298'}, {'11,2298', '11,2299'}
'11,2300', {}, {'11,2297'}, {'11,2297'}, {'11,2297', '11,2300'}
'11,2302', {}, {'11,2291'}, {'11,2291'}, {'11,2291', '11,2302'}
'11,2305', {}, {}, {'11,2656'}, {'11,2305', '11,2656'}
'11,2306', {}, {'11,2607'}, {'11,2607'}, {'11,2306', '11,2519', '11,2607'}
'11,2309', {}, {'11,2384'}, {'11,2384'}, {'11,2309', '11,2384'}
'11,2315', {}, {'11,2325', '11,2539', '11,2672'}, {'11,2325'}, {'11,2315', '11,2325', '11,2539', '11,2672'}
'11,2320', {}, {'11,2657'}, {}, {'11,2320', '11,2657'}
'11,2325', {}, {'11,2315', '11,2539', '11,2672'}, {'11,2315'}, {'11,2315', '11,2325', '11,2539', '11,2672'}
'11,2330', {}, {'11,2370'}, {}, {'11,2330', '11,2370'}
'11,2335', {}, {'11,254', '11,2281'}, {'11,2281'}, {'11,254', '11,2281', '11,2335'}
'11,2338', {}, {'11,422'}, {'11,422'}, {'11,422', '11,2338'}
'11,2340', {}, {'11,456'}, {'11,456'}, {'11,456', '11,2340'}
'11,2341', {}, {'11,460', '11,3665'}, {'11,460', '11,3665'}, {'11,460', '11,2341', '11,3665'}
'11,2343', {}, {'11,2448'}, {'11,2448'}, {'11,2343', '11,2448'}
'11,2346', {}, {'11,2388'}, {'11,2388'}, {'11,2346', '11,2388'}
'11,2347', {}, {'11,2660'}, {'11,2660'}, {'11,2347', '11,2660'}
'11,2350', {}, {'11,1448'}, {'11,1448'}, {'11,1448', '11,2350'}
'11,2353', {}, {'11,2378'}, {'11,2378'}, {'11,2353', '11,2378'}
'11,2361', {}, {'11,2402'}, {'11,2402'}, {'11,2361', '11,2402'}
'11,2366', {}, {'11,2368'}, {}, {'11,2366', '11,2368'}
'11,2367', {}, {'11,2369'}, {}, {'11,2367', '11,2369'}
'11,2368', {}, {'11,2366'}, {}, {'11,2366', '11,2368'}
'11,2369', {}, {'11,2367'}, {}, {'11,2367', '11,2369'}
'11,2370', {}, {'11,2330'}, {}, {'11,2330', '11,2370'}
'11,2375', {}, {'11,1427'}, {'11,1427'}, {'11,1427', '11,2375'}
'11,2378', {}, {'11,2353'}, {'11,2353'}, {'11,2353', '11,2378'}
'11,2383', {}, {}, {'11,2581'}, {'11,2383', '11,2581'}
'11,2384', {}, {'11,2309'}, {'11,2309'}, {'11,2309', '11,2384'}
'11,2388', {}, {'11,2346'}, {'11,2346'}, {'11,2346', '11,2388'}
'11,2389', {}, {'11,2292'}, {'11,2292'}, {'11,2292', '11,2389'}
'11,2398', {}, {'11,3674'}, {'11,3674'}, {'11,2398', '11,3674'}
'11,2402', {}, {'11,2361'}, {'11,2361'}, {'11,2361', '11,2402'}
'11,2409', {}, {'11,3667'}, {'11,3667'}, {'11,2409', '11,3667'}
'11,2423', {}, {'11,2461'}, {'11,2461'}, {'11,2423', '11,2461'}
'11,2425', {}, {'11,2591'}, {'11,2591'}, {'11,2425', '11,2591'}
'11,2429', {}, {'11,913', '11,958', '11,2433'}, {'11,913', '11,2433'}, {'11,913', '11,958', '11,2429', '11,2433'}
'11,2430', {}, {'11,2431', '11,2545', '11,2550'}, {'11,2431'}, {'11,2430', '11,2431', '11,2545', '11,2550'}
'11,2431', {}, {'11,2430', '11,2545', '11,2550'}, {'11,2430'}, {'11,2430', '11,2431', '11,2545', '11,2550'}
'11,2433', {}, {'11,913', '11,958', '11,2429'}, {'11,2429'}, {'11,913', '11,958', '11,2429', '11,2433'}
'11,2434', {}, {'11,939', '11,988'}, {'11,939'}, {'11,939', '11,988', '11,2434'}
'11,2435', {}, {'11,2459'}, {'11,2459'}, {'11,2435', '11,2459'}
'11,2438', {}, {}, {'11,2675'}, {'11,2438', '11,2675'}
'11,2439', {}, {'11,2763'}, {'11,2763'}, {'11,2439', '11,2763'}
'11,2444', {}, {'11,2617'}, {}, {'11,2444', '11,2617'}
'11,2447', {}, {'11,1011', '11,1057'}, {'11,1011'}, {'11,1011', '11,1057', '11,2447'}
'11,2448', {}, {'11,2343'}, {'11,2343'}, {'11,2343', '11,2448'}
'11,2451', {}, {'11,2577'}, {'11,2577'}, {'11,2451', '11,2484', '11,2577'}
'11,2455', {}, {'11,2678'}, {}, {'11,2455', '11,2678'}
'11,2459', {}, {'11,2435'}, {'11,2435'}, {'11,2435', '11,2459'}
'11,2461', {}, {'11,2423'}, {'11,2423'}, {'11,2423', '11,2461'}
'11,2475', {}, {'11,2766'}, {'11,2766'}, {'11,2475', '11,2766'}
'11,2482', {}, {'11,2517'}, {'11,2517'}, {'11,2482', '11,2517'}
'11,2483', {}, {'11,2677'}, {'11,2677'}, {'11,2483', '11,2677'}
'11,2484', {}, {}, {'11,2577'}, {'11,2451', '11,2484', '11,2577'}
'11,2487', {}, {'11,3670'}, {'11,3670'}, {'11,2487', '11,3670'}
'11,2499', {}, {'11,1481'}, {'11,1481'}, {'11,1481', '11,2499'}
'11,2500', {}, {'11,1622'}, {'11,1622'}, {'11,1622', '11,2500'}
'11,2501', {}, {'11,1592'}, {'11,1592'}, {'11,1592', '11,2501'}
'11,2502', {}, {'11,2666', '11,3133', '11,3668'}, {'11,2666', '11,3133'}, {'11,2502', '11,2666', '11,3133', '11,3668'}
'11,2503', {}, {'11,3221'}, {'11,3221'}, {'11,2503', '11,3221'}
'11,2504', {}, {'11,3573'}, {'11,3573'}, {'11,2504', '11,3573'}
'11,2505', {}, {'11,3202'}, {'11,3202'}, {'11,2505', '11,3202'}
'11,2506', {}, {'11,3563', '11,3722'}, {'11,3563'}, {'11,2506', '11,3563', '11,3722'}
'11,2507', {}, {'11,3632'}, {'11,3632'}, {'11,2507', '11,3632'}
'11,2516', {}, {'11,3676'}, {'11,3676'}, {'11,2516', '11,3676'}
'11,2517', {}, {'11,2482'}, {'11,2482'}, {'11,2482', '11,2517'}
'11,2518', {}, {'11,2658'}, {'11,2658'}, {'11,2518', '11,2658'}
'11,2519', {}, {}, {'11,2607'}, {'11,2306', '11,2519', '11,2607'}
'11,2524', {}, {'11,2691'}, {'11,2691'}, {'11,2524', '11,2691'}
'11,2532', {}, {'11,2537', '11,2543', '11,2551', '11,2686'}, {}, {'11,2532', '11,2537', '11,2543', '11,2551', '11,2686'}
'11,2533', {}, {'11,2536', '11,2546', '11,2548'}, {'11,2546'}, {'11,2533', '11,2536', '11,2546', '11,2548'}
'11,2534', {}, {'11,2538', '11,2704', '11,2748'}, {'11,2748'}, {'11,2534', '11,2538', '11,2704', '11,2748'}
'11,2535', {}, {'11,2540', '11,2633', '11,2671'}, {'11,2671'}, {'11,2535', '11,2540', '11,2633', '11,2671'}
'11,2536', {}, {'11,2533', '11,2546', '11,2548'}, {}, {'11,2533', '11,2536', '11,2546', '11,2548'}
'11,2537', {}, {'11,2532', '11,2543', '11,2551', '11,2686'}, {'11,2551'}, {'11,2532', '11,2537', '11,2543', '11,2551', '11,2686'}
'11,2538', {}, {'11,2534', '11,2704', '11,2748'}, {'11,2704'}, {'11,2534', '11,2538', '11,2704', '11,2748'}
'11,2539', {}, {'11,2315', '11,2325', '11,2672'}, {'11,2672'}, {'11,2315', '11,2325', '11,2539', '11,2672'}
'11,2540', {}, {'11,2535', '11,2633', '11,2671'}, {}, {'11,2535', '11,2540', '11,2633', '11,2671'}
'11,2543', {}, {'11,2532', '11,2537', '11,2551', '11,2686'}, {}, {'11,2532', '11,2537', '11,2543', '11,2551', '11,2686'}
'11,2544', {}, {'11,2552'}, {}, {'11,2544', '11,2552'}
'11,2545', {}, {'11,2430', '11,2431', '11,2550'}, {'11,2550'}, {'11,2430', '11,2431', '11,2545', '11,2550'}
'11,2546', {}, {'11,2533', '11,2536', '11,2548'}, {'11,2533'}, {'11,2533', '11,2536', '11,2546', '11,2548'}
'11,2547', {}, {'11,2549'}, {}, {'11,2547', '11,2549'}
'11,2548', {}, {'11,2533', '11,2536', '11,2546'}, {}, {'11,2533', '11,2536', '11,2546', '11,2548'}
'11,2549', {}, {'11,2547'}, {}, {'11,2547', '11,2549'}
'11,2550', {}, {'11,2430', '11,2431', '11,2545'}, {'11,2545'}, {'11,2430', '11,2431', '11,2545', '11,2550'}
'11,2551', {}, {'11,2532', '11,2537', '11,2543', '11,2686'}, {'11,2537'}, {'11,2532', '11,2537', '11,2543', '11,2551', '11,2686'}
'11,2552', {}, {'11,2544'}, {}, {'11,2544', '11,2552'}
'11,2559', {}, {'11,2751'}, {'11,2751'}, {'11,2559', '11,2751'}
'11,2561', {}, {'11,2815'}, {'11,2815'}, {'11,2561', '11,2815'}
'11,2572', {}, {'11,2623'}, {'11,2623'}, {'11,2572', '11,2623'}
'11,2577', {}, {'11,2451'}, {'11,2451', '11,2484'}, {'11,2451', '11,2484', '11,2577'}
'11,2581', {}, {}, {'11,2383'}, {'11,2383', '11,2581'}
'11,2588', {}, {'11,1977', '11,1982'}, {'11,1982'}, {'11,1977', '11,1982', '11,2588'}
'11,2590', {}, {}, {'11,2614'}, {'11,2590', '11,2614'}
'11,2591', {}, {'11,2425'}, {'11,2425'}, {'11,2425', '11,2591'}
'11,2596', {}, {'11,2626'}, {}, {'11,2596', '11,2626'}
'11,2601', {}, {'11,1824'}, {'11,1824'}, {'11,1824', '11,2601'}
'11,2602', {}, {'11,2619'}, {}, {'11,2602', '11,2619'}
'11,2607', {}, {'11,2306'}, {'11,2306', '11,2519'}, {'11,2306', '11,2519', '11,2607'}
'11,2614', {}, {}, {'11,2590'}, {'11,2590', '11,2614'}
'11,2617', {}, {'11,2444'}, {}, {'11,2444', '11,2617'}
'11,2619', {}, {'11,2602'}, {}, {'11,2602', '11,2619'}
'11,2623', {}, {'11,2572'}, {'11,2572'}, {'11,2572', '11,2623'}
'11,2626', {}, {'11,2596'}, {}, {'11,2596', '11,2626'}
'11,2630', {}, {'11,2705'}, {'11,2705'}, {'11,2630', '11,2705'}
'11,2633', {}, {'11,2535', '11,2540', '11,2671'}, {}, {'11,2535', '11,2540', '11,2633', '11,2671'}
'11,2637', {}, {'11,2735'}, {'11,2735'}, {'11,2637', '11,2735'}
'11,2638', {}, {'11,1823'}, {'11,1823'}, {'11,1823', '11,2638'}
'11,2644', {}, {'11,2683'}, {'11,2683'}, {'11,2644', '11,2683'}
'11,2647', {}, {'11,2681'}, {'11,2681'}, {'11,2647', '11,2681'}
'11,2649', {}, {'11,3673'}, {'11,3673'}, {'11,2649', '11,3673'}
'11,2651', {}, {'11,2663'}, {'11,2663'}, {'11,2651', '11,2663'}
'11,2656', {}, {}, {'11,2305'}, {'11,2305', '11,2656'}
'11,2657', {}, {'11,2320'}, {}, {'11,2320', '11,2657'}
'11,2658', {}, {'11,2518'}, {'11,2518'}, {'11,2518', '11,2658'}
'11,2660', {}, {'11,2347'}, {'11,2347'}, {'11,2347', '11,2660'}
'11,2663', {}, {'11,2651'}, {'11,2651'}, {'11,2651', '11,2663'}
'11,2666', {}, {'11,2502', '11,3133', '11,3668'}, {'11,2502', '11,3668'}, {'11,2502', '11,2666', '11,3133', '11,3668'}
'11,2669', {}, {'11,3672'}, {'11,3672'}, {'11,2669', '11,3672'}
'11,2670', {}, {'11,2737'}, {}, {'11,2670', '11,2737'}
'11,2671', {}, {'11,2535', '11,2540', '11,2633'}, {'11,2535'}, {'11,2535', '11,2540', '11,2633', '11,2671'}
'11,2672', {}, {'11,2315', '11,2325', '11,2539'}, {'11,2539'}, {'11,2315', '11,2325', '11,2539', '11,2672'}
'11,2673', {}, {'11,2004', '11,2010'}, {'11,2010'}, {'11,2004', '11,2010', '11,2673'}
'11,2675', {}, {}, {'11,2438'}, {'11,2438', '11,2675'}
'11,2677', {}, {'11,2483'}, {'11,2483'}, {'11,2483', '11,2677'}
'11,2678', {}, {'11,2455'}, {}, {'11,2455', '11,2678'}
'11,2681', {}, {'11,2647'}, {'11,2647'}, {'11,2647', '11,2681'}
'11,2683', {}, {'11,2644'}, {'11,2644'}, {'11,2644', '11,2683'}
'11,2686', {}, {'11,2532', '11,2537', '11,2543', '11,2551'}, {}, {'11,2532', '11,2537', '11,2543', '11,2551', '11,2686'}
'11,2691', {}, {'11,2524'}, {'11,2524'}, {'11,2524', '11,2691'}
'11,2704', {}, {'11,2534', '11,2538', '11,2748'}, {'11,2538'}, {'11,2534', '11,2538', '11,2704', '11,2748'}
'11,2705', {}, {'11,2630'}, {'11,2630'}, {'11,2630', '11,2705'}
'11,2735', {}, {'11,2637'}, {'11,2637'}, {'11,2637', '11,2735'}
'11,2737', {}, {'11,2670'}, {}, {'11,2670', '11,2737'}
'11,2748', {}, {'11,2534', '11,2538', '11,2704'}, {'11,2534'}, {'11,2534', '11,2538', '11,2704', '11,2748'}
'11,2750', {}, {'11,1379', '11,1563', '11,2055'}, {'11,1563', '11,2055'}, {'11,1379', '11,1563', '11,2055', '11,2750'}
'11,2751', {}, {'11,2559'}, {'11,2559'}, {'11,2559', '11,2751'}
'11,2761', {}, {'11,1409', '11,2056'}, {'11,2056'}, {'11,1409', '11,2056', '11,2761'}
'11,2763', {}, {'11,2439'}, {'11,2439'}, {'11,2439', '11,2763'}
'11,2764', {}, {'11,1461'}, {'11,1461'}, {'11,1461', '11,2764'}
'11,2766', {}, {'11,2475'}, {'11,2475'}, {'11,2475', '11,2766'}
'11,2767', {}, {'11,1869', '11,3136', '11,3666'}, {'11,1869', '11,3666'}, {'11,1869', '11,2767', '11,3136', '11,3666'}
'11,2768', {}, {'11,2030', '11,2075'}, {'11,2075'}, {'11,2030', '11,2075', '11,2768'}
'11,2771', {}, {'11,2116', '11,2122'}, {'11,2116'}, {'11,2116', '11,2122', '11,2771'}
'11,2782', {}, {'11,2119', '11,2123'}, {'11,2119'}, {'11,2119', '11,2123', '11,2782'}
'11,2795', {}, {'11,3149', '11,3675'}, {'11,3675'}, {'11,2795', '11,3149', '11,3675'}
'11,2798', {}, {'11,1210', '11,1256'}, {'11,1210'}, {'11,1210', '11,1256', '11,2798'}
'11,2800', {}, {'11,1252', '11,1258'}, {'11,1252'}, {'11,1252', '11,1258', '11,2800'}
'11,2801', {}, {'11,1257'}, {'11,1257'}, {'11,1257', '11,2801'}
'11,2815', {}, {'11,2561'}, {'11,2561'}, {'11,2561', '11,2815'}
'11,2831', {}, {'11,2214', '11,2221'}, {'11,2214'}, {'11,2214', '11,2221', '11,2831'}
'11,2834', {}, {'11,1907'}, {'11,1907'}, {'11,1907', '11,2834'}
'11,2835', {}, {'11,2217', '11,2220'}, {'11,2217'}, {'11,2217', '11,2220', '11,2835'}
'11,2847', {}, {'11,2876'}, {}, {'11,2847', '11,2876'}
'11,2848', {}, {'11,2855', '11,2869', '11,2904'}, {'11,2904'}, {'11,2848', '11,2855', '11,2869', '11,2904'}
'11,2849', {}, {'11,2871'}, {}, {'11,2849', '11,2871'}
'11,2850', {}, {'11,2870', '11,2875', '11,2915'}, {'11,2870', '11,2915'}, {'11,2850', '11,2870', '11,2875', '11,2915'}
'11,2851', {}, {'11,2872', '11,2873'}, {'11,2872', '11,2873'}, {'11,2851', '11,2872', '11,2873'}
'11,2852', {}, {'11,1316', '11,1319', '11,2874'}, {'11,1319'}, {'11,1316', '11,1319', '11,2852', '11,2874'}
'11,2853', {}, {'11,2854', '11,2862', '11,2914'}, {}, {'11,2853', '11,2854', '11,2862', '11,2914'}
'11,2854', {}, {'11,2853', '11,2862', '11,2914'}, {'11,2914'}, {'11,2853', '11,2854', '11,2862', '11,2914'}
'11,2855', {}, {'11,2848', '11,2869', '11,2904'}, {}, {'11,2848', '11,2855', '11,2869', '11,2904'}
'11,2856', {}, {'11,2864', '11,3043'}, {}, {'11,2856', '11,2864', '11,3043'}
'11,2857', {}, {'11,2860', '11,2863', '11,2868', '11,2922', '11,3092'}, {'11,2863', '11,2922'}, {'11,2857', '11,2860', '11,2863', '11,2868', '11,2922', '11,3092'}
'11,2858', {}, {'11,2859', '11,2865', '11,2866', '11,3102'}, {'11,2866'}, {'11,2858', '11,2859', '11,2865', '11,2866', '11,3102'}
'11,2859', {}, {'11,2858', '11,2865', '11,2866', '11,3102'}, {'11,2865'}, {'11,2858', '11,2859', '11,2865', '11,2866', '11,3102'}
'11,2860', {}, {'11,2857', '11,2863', '11,2868', '11,2922', '11,3092'}, {}, {'11,2857', '11,2860', '11,2863', '11,2868', '11,2922', '11,3092'}
'11,2861', {}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2867', '11,3545'}, {'11,1318'}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}
'11,2862', {}, {'11,2853', '11,2854', '11,2914'}, {'11,2914'}, {'11,2853', '11,2854', '11,2862', '11,2914'}
'11,2863', {}, {'11,2857', '11,2860', '11,2868', '11,2922', '11,3092'}, {'11,2857', '11,2922', '11,3092'}, {'11,2857', '11,2860', '11,2863', '11,2868', '11,2922', '11,3092'}
'11,2864', {}, {'11,2856', '11,3043'}, {'11,3043'}, {'11,2856', '11,2864', '11,3043'}
'11,2865', {}, {'11,2858', '11,2859', '11,2866', '11,3102'}, {'11,2859', '11,3102'}, {'11,2858', '11,2859', '11,2865', '11,2866', '11,3102'}
'11,2866', {}, {'11,2858', '11,2859', '11,2865', '11,3102'}, {'11,2858', '11,3102'}, {'11,2858', '11,2859', '11,2865', '11,2866', '11,3102'}
'11,2867', {}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,3545'}, {'11,1317', '11,2054', '11,3545'}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}
'11,2868', {}, {'11,2857', '11,2860', '11,2863', '11,2922', '11,3092'}, {'11,3092'}, {'11,2857', '11,2860', '11,2863', '11,2868', '11,2922', '11,3092'}
'11,2869', {}, {'11,2848', '11,2855', '11,2904'}, {'11,2904'}, {'11,2848', '11,2855', '11,2869', '11,2904'}
'11,2870', {}, {'11,2850', '11,2875', '11,2915'}, {'11,2850', '11,2915'}, {'11,2850', '11,2870', '11,2875', '11,2915'}
'11,2871', {}, {'11,2849'}, {}, {'11,2849', '11,2871'}
'11,2872', {}, {'11,2851', '11,2873'}, {'11,2851'}, {'11,2851', '11,2872', '11,2873'}
'11,2873', {}, {'11,2851', '11,2872'}, {'11,2851'}, {'11,2851', '11,2872', '11,2873'}
'11,2874', {}, {'11,1316', '11,1319', '11,2852'}, {'11,1316'}, {'11,1316', '11,1319', '11,2852', '11,2874'}
'11,2875', {}, {'11,2850', '11,2870', '11,2915'}, {}, {'11,2850', '11,2870', '11,2875', '11,2915'}
'11,2876', {}, {'11,2847'}, {}, {'11,2847', '11,2876'}
'11,2878', {}, {'11,2885', '11,2902', '11,2908'}, {'11,2902'}, {'11,2878', '11,2885', '11,2902', '11,2908'}
'11,2879', {}, {'11,2884', '11,2905', '11,2912'}, {'11,2912'}, {'11,2879', '11,2884', '11,2905', '11,2912'}
'11,2880', {}, {'11,2886', '11,2890', '11,2896', '11,2906', '11,2907'}, {'11,2890', '11,2907'}, {'11,2880', '11,2886', '11,2890', '11,2896', '11,2906', '11,2907'}
'11,2881', {}, {'11,2887'}, {'11,2910'}, {'11,2881', '11,2887', '11,2910'}
'11,2882', {}, {'11,2889', '11,2994'}, {'11,2994'}, {'11,2882', '11,2889', '11,2994'}
'11,2883', {}, {'11,2888'}, {}, {'11,2883', '11,2888'}
'11,2884', {}, {'11,2879', '11,2905', '11,2912'}, {'11,2905'}, {'11,2879', '11,2884', '11,2905', '11,2912'}
'11,2885', {}, {'11,2878', '11,2902', '11,2908'}, {'11,2908'}, {'11,2878', '11,2885', '11,2902', '11,2908'}
'11,2886', {}, {'11,2880', '11,2890', '11,2896', '11,2906', '11,2907'}, {'11,2896'}, {'11,2880', '11,2886', '11,2890', '11,2896', '11,2906', '11,2907'}
'11,2887', {}, {'11,2881'}, {'11,2910'}, {'11,2881', '11,2887', '11,2910'}
'11,2888', {}, {'11,2883'}, {}, {'11,2883', '11,2888'}
'11,2889', {}, {'11,2882', '11,2994'}, {}, {'11,2882', '11,2889', '11,2994'}
'11,2890', {}, {'11,2880', '11,2886', '11,2896', '11,2906', '11,2907'}, {'11,2880', '11,2906', '11,2907'}, {'11,2880', '11,2886', '11,2890', '11,2896', '11,2906', '11,2907'}
'11,2891', {}, {'11,2899'}, {}, {'11,2891', '11,2899'}
'11,2892', {}, {'11,1357', '11,1360', '11,2062', '11,2900'}, {'11,2062'}, {'11,1357', '11,1360', '11,2062', '11,2892', '11,2900'}
'11,2893', {}, {'11,2897'}, {}, {'11,2893', '11,2897'}
'11,2894', {}, {'11,1358', '11,1359', '11,2898'}, {'11,1359'}, {'11,1358', '11,1359', '11,2894', '11,2898'}
'11,2895', {}, {'11,898', '11,899', '11,2901'}, {'11,2901'}, {'11,898', '11,899', '11,2895', '11,2901'}
'11,2896', {}, {'11,2880', '11,2886', '11,2890', '11,2906', '11,2907'}, {'11,2886', '11,2906', '11,2907'}, {'11,2880', '11,2886', '11,2890', '11,2896', '11,2906', '11,2907'}
'11,2897', {}, {'11,2893'}, {}, {'11,2893', '11,2897'}
'11,2898', {}, {'11,1358', '11,1359', '11,2894'}, {}, {'11,1358', '11,1359', '11,2894', '11,2898'}
'11,2899', {}, {'11,2891'}, {}, {'11,2891', '11,2899'}
'11,2900', {}, {'11,1357', '11,1360', '11,2062', '11,2892'}, {'11,1360'}, {'11,1357', '11,1360', '11,2062', '11,2892', '11,2900'}
'11,2901', {}, {'11,898', '11,899', '11,2895'}, {'11,2895'}, {'11,898', '11,899', '11,2895', '11,2901'}
'11,2902', {}, {'11,2878', '11,2885', '11,2908'}, {'11,2878'}, {'11,2878', '11,2885', '11,2902', '11,2908'}
'11,2904', {}, {'11,2848', '11,2855', '11,2869'}, {'11,2848', '11,2869'}, {'11,2848', '11,2855', '11,2869', '11,2904'}
'11,2905', {}, {'11,2879', '11,2884', '11,2912'}, {'11,2884'}, {'11,2879', '11,2884', '11,2905', '11,2912'}
'11,2906', {}, {'11,2880', '11,2886', '11,2890', '11,2896', '11,2907'}, {'11,2890', '11,2896'}, {'11,2880', '11,2886', '11,2890', '11,2896', '11,2906', '11,2907'}
'11,2907', {}, {'11,2880', '11,2886', '11,2890', '11,2896', '11,2906'}, {'11,2880', '11,2890', '11,2896'}, {'11,2880', '11,2886', '11,2890', '11,2896', '11,2906', '11,2907'}
'11,2908', {}, {'11,2878', '11,2885', '11,2902'}, {'11,2885'}, {'11,2878', '11,2885', '11,2902', '11,2908'}
'11,2909', {}, {'11,2911'}, {}, {'11,2909', '11,2911'}
'11,2910', {}, {}, {'11,2881', '11,2887'}, {'11,2881', '11,2887', '11,2910'}
'11,2911', {}, {'11,2909'}, {}, {'11,2909', '11,2911'}
'11,2912', {}, {'11,2879', '11,2884', '11,2905'}, {'11,2879'}, {'11,2879', '11,2884', '11,2905', '11,2912'}
'11,2914', {}, {'11,2853', '11,2854', '11,2862'}, {'11,2854', '11,2862'}, {'11,2853', '11,2854', '11,2862', '11,2914'}
'11,2915', {}, {'11,2850', '11,2870', '11,2875'}, {'11,2850', '11,2870'}, {'11,2850', '11,2870', '11,2875', '11,2915'}
'11,2916', {}, {'11,2920'}, {}, {'11,2916', '11,2920'}
'11,2918', {}, {'11,2921'}, {}, {'11,2918', '11,2921'}
'11,2920', {}, {'11,2916'}, {}, {'11,2916', '11,2920'}
'11,2921', {}, {'11,2918'}, {}, {'11,2918', '11,2921'}
'11,2922', {}, {'11,2857', '11,2860', '11,2863', '11,2868', '11,3092'}, {'11,2857', '11,2863'}, {'11,2857', '11,2860', '11,2863', '11,2868', '11,2922', '11,3092'}
'11,2924', {}, {'11,2952'}, {'11,2952'}, {'11,2924', '11,2952'}
'11,2925', {}, {'11,1327', '11,2942'}, {'11,1327', '11,2942'}, {'11,1327', '11,2925', '11,2942'}
'11,2928', {}, {'11,2957', '11,2974', '11,2986', '11,3878', '11,4178'}, {'11,2957', '11,3878'}, {'11,2928', '11,2957', '11,2974', '11,2986', '11,3878', '11,4178'}
'11,2929', {}, {'11,2975', '11,4114'}, {'11,4114'}, {'11,2929', '11,2975', '11,4114'}
'11,2930', {}, {'11,2943', '11,2955', '11,2987', '11,3763', '11,3893'}, {'11,2987', '11,3893'}, {'11,2930', '11,2943', '11,2955', '11,2987', '11,3763', '11,3893'}
'11,2931', {}, {'11,2949', '11,2958', '11,4115'}, {'11,4115'}, {'11,2931', '11,2949', '11,2958', '11,4115'}
'11,2932', {}, {'11,2964'}, {'11,2964'}, {'11,2932', '11,2964'}
'11,2933', {}, {}, {'11,2980'}, {'11,2933', '11,2980', '11,2981', '11,5338'}
'11,2934', {}, {'11,3013'}, {'11,3013'}, {'11,2934', '11,3013'}
'11,2940', {}, {}, {'11,2976'}, {'11,2940', '11,2976', '11,2977', '11,3024', '11,5466'}
'11,2942', {}, {'11,1327', '11,2925'}, {'11,2925'}, {'11,1327', '11,2925', '11,2942'}
'11,2943', {}, {'11,2930', '11,2955', '11,2987', '11,3763', '11,3893'}, {'11,2955', '11,3763'}, {'11,2930', '11,2943', '11,2955', '11,2987', '11,3763', '11,3893'}
'11,2944', {}, {'11,2992', '11,3764'}, {'11,3764'}, {'11,2944', '11,2992', '11,3764'}
'11,2945', {}, {'11,2991', '11,3765'}, {'11,2991', '11,3765'}, {'11,2945', '11,2991', '11,3765'}
'11,2947', {}, {}, {'11,1931'}, {'11,1377', '11,1931', '11,1949', '11,2947'}
'11,2949', {}, {'11,2931', '11,2958', '11,4115'}, {'11,2958'}, {'11,2931', '11,2949', '11,2958', '11,4115'}
'11,2950', {}, {'11,3635'}, {'11,3635'}, {'11,2950', '11,3635'}
'11,2951', {}, {'11,3639'}, {'11,3639'}, {'11,2951', '11,3639'}
'11,2952', {}, {'11,2924'}, {'11,2924'}, {'11,2924', '11,2952'}
'11,2954', {}, {'11,1417', '11,3637'}, {'11,3637'}, {'11,1417', '11,2954', '11,3637'}
'11,2955', {}, {'11,2930', '11,2943', '11,2987', '11,3763', '11,3893'}, {'11,2943', '11,3893'}, {'11,2930', '11,2943', '11,2955', '11,2987', '11,3763', '11,3893'}
'11,2956', {}, {'11,2988', '11,4177'}, {'11,4177'}, {'11,2956', '11,2988', '11,4177'}
'11,2957', {}, {'11,2928', '11,2974', '11,2986', '11,3878', '11,4178'}, {'11,2928', '11,4178'}, {'11,2928', '11,2957', '11,2974', '11,2986', '11,3878', '11,4178'}
'11,2958', {}, {'11,2931', '11,2949', '11,4115'}, {'11,2949', '11,4115'}, {'11,2931', '11,2949', '11,2958', '11,4115'}
'11,2959', {}, {'11,4179'}, {'11,4179'}, {'11,2959', '11,4179'}
'11,2960', {}, {'11,4180'}, {'11,4180'}, {'11,2960', '11,4180'}
'11,2961', {}, {'11,2990', '11,4181'}, {'11,4181'}, {'11,2961', '11,2990', '11,4181'}
'11,2962', {}, {'11,2989', '11,4182'}, {'11,4182'}, {'11,2962', '11,2989', '11,4182'}
'11,2963', {}, {'11,2993', '11,4183'}, {'11,4183'}, {'11,2963', '11,2993', '11,4183'}
'11,2964', {}, {'11,2932'}, {'11,2932'}, {'11,2932', '11,2964'}
'11,2965', {}, {}, {'11,2982'}, {'11,2965', '11,2979', '11,2982', '11,5468'}
'11,2970', {}, {'11,2973', '11,5463', '11,5465'}, {'11,5463'}, {'11,2970', '11,2973', '11,5463', '11,5465'}
'11,2971', {}, {'11,2972', '11,5464'}, {'11,5464'}, {'11,2971', '11,2972', '11,5464'}
'11,2972', {}, {'11,2971', '11,5464'}, {'11,5464'}, {'11,2971', '11,2972', '11,5464'}
'11,2973', {}, {'11,2970', '11,5463', '11,5465'}, {'11,5465'}, {'11,2970', '11,2973', '11,5463', '11,5465'}
'11,2974', {}, {'11,2928', '11,2957', '11,2986', '11,3878', '11,4178'}, {'11,2986', '11,3878'}, {'11,2928', '11,2957', '11,2974', '11,2986', '11,3878', '11,4178'}
'11,2975', {}, {'11,2929', '11,4114'}, {'11,4114'}, {'11,2929', '11,2975', '11,4114'}
'11,2976', {}, {'11,2977', '11,3024', '11,5466'}, {'11,2940', '11,5466'}, {'11,2940', '11,2976', '11,2977', '11,3024', '11,5466'}
'11,2977', {}, {'11,2976', '11,3024', '11,5466'}, {'11,3024', '11,5466'}, {'11,2940', '11,2976', '11,2977', '11,3024', '11,5466'}
'11,2978', {}, {'11,5467'}, {'11,5467'}, {'11,2978', '11,5467'}
'11,2979', {}, {'11,2982', '11,5468'}, {'11,5468'}, {'11,2965', '11,2979', '11,2982', '11,5468'}
'11,2980', {}, {'11,2981', '11,5338'}, {'11,2933', '11,2981', '11,5338'}, {'11,2933', '11,2980', '11,2981', '11,5338'}
'11,2981', {}, {'11,2980', '11,5338'}, {'11,2980', '11,5338'}, {'11,2933', '11,2980', '11,2981', '11,5338'}
'11,2982', {}, {'11,2979', '11,5468'}, {'11,2965', '11,5468'}, {'11,2965', '11,2979', '11,2982', '11,5468'}
'11,2983', {}, {'11,5469'}, {'11,5469'}, {'11,2983', '11,5469'}
'11,2984', {}, {'11,5470'}, {'11,5470'}, {'11,2984', '11,5470'}
'11,2985', {}, {'11,5471'}, {'11,5471'}, {'11,2985', '11,5471'}
'11,2986', {}, {'11,2928', '11,2957', '11,2974', '11,3878', '11,4178'}, {'11,2974', '11,4178'}, {'11,2928', '11,2957', '11,2974', '11,2986', '11,3878', '11,4178'}
'11,2987', {}, {'11,2930', '11,2943', '11,2955', '11,3763', '11,3893'}, {'11,2930', '11,3763'}, {'11,2930', '11,2943', '11,2955', '11,2987', '11,3763', '11,3893'}
'11,2988', {}, {'11,2956', '11,4177'}, {'11,4177'}, {'11,2956', '11,2988', '11,4177'}
'11,2989', {}, {'11,2962', '11,4182'}, {'11,4182'}, {'11,2962', '11,2989', '11,4182'}
'11,2990', {}, {'11,2961', '11,4181'}, {'11,4181'}, {'11,2961', '11,2990', '11,4181'}
'11,2991', {}, {'11,2945', '11,3765'}, {'11,2945', '11,3765'}, {'11,2945', '11,2991', '11,3765'}
'11,2992', {}, {'11,2944', '11,3764'}, {'11,3764'}, {'11,2944', '11,2992', '11,3764'}
'11,2993', {}, {'11,2963', '11,4183'}, {'11,4183'}, {'11,2963', '11,2993', '11,4183'}
'11,2994', {}, {'11,2882', '11,2889'}, {'11,2882'}, {'11,2882', '11,2889', '11,2994'}
'11,2995', {}, {'11,3000'}, {'11,3000'}, {'11,2995', '11,3000'}
'11,3000', {}, {'11,2995'}, {'11,2995'}, {'11,2995', '11,3000'}
'11,3004', {}, {'11,3021'}, {'11,3021'}, {'11,3004', '11,3021'}
'11,3013', {}, {'11,2934'}, {'11,2934'}, {'11,2934', '11,3013'}
'11,3020', {}, {'11,3022'}, {}, {'11,3020', '11,3022'}
'11,3021', {}, {'11,3004'}, {'11,3004'}, {'11,3004', '11,3021'}
'11,3022', {}, {'11,3020'}, {}, {'11,3020', '11,3022'}
'11,3024', {}, {'11,2976', '11,2977', '11,5466'}, {'11,2977'}, {'11,2940', '11,2976', '11,2977', '11,3024', '11,5466'}
'11,3028', {}, {'11,3031', '11,3048'}, {'11,3048'}, {'11,3028', '11,3031', '11,3048'}
'11,3029', {}, {'11,3030'}, {'11,3030'}, {'11,3029', '11,3030'}
'11,3030', {}, {'11,3029'}, {'11,3029'}, {'11,3029', '11,3030'}
'11,3031', {}, {'11,3028', '11,3048'}, {}, {'11,3028', '11,3031', '11,3048'}
'11,3032', {}, {'11,1321'}, {'11,1321'}, {'11,1321', '11,3032'}
'11,3033', {}, {'11,3041'}, {'11,3041'}, {'11,3033', '11,3041'}
'11,3034', {}, {'11,3037', '11,3044'}, {}, {'11,3034', '11,3037', '11,3044'}
'11,3035', {}, {}, {'11,3046'}, {'11,3035', '11,3046'}
'11,3037', {}, {'11,3034', '11,3044'}, {'11,3044'}, {'11,3034', '11,3037', '11,3044'}
'11,3039', {}, {'11,1361'}, {}, {'11,1361', '11,3039'}
'11,3040', {}, {'11,901'}, {}, {'11,901', '11,3040'}
'11,3041', {}, {'11,3033'}, {'11,3033'}, {'11,3033', '11,3041'}
'11,3043', {}, {'11,2856', '11,2864'}, {'11,2864'}, {'11,2856', '11,2864', '11,3043'}
'11,3044', {}, {'11,3034', '11,3037'}, {'11,3037'}, {'11,3034', '11,3037', '11,3044'}
'11,3045', {}, {'11,3047'}, {}, {'11,3045', '11,3047'}
'11,3046', {}, {}, {'11,3035'}, {'11,3035', '11,3046'}
'11,3047', {}, {'11,3045'}, {}, {'11,3045', '11,3047'}
'11,3048', {}, {'11,3028', '11,3031'}, {'11,3028'}, {'11,3028', '11,3031', '11,3048'}
'11,3052', {}, {'11,3055', '11,3065', '11,3103'}, {'11,3055', '11,3103'}, {'11,3052', '11,3055', '11,3065', '11,3103'}
'11,3053', {}, {'11,3054', '11,3059', '11,3063', '11,3110'}, {'11,3054', '11,3059', '11,3110'}, {'11,3053', '11,3054', '11,3059', '11,3063', '11,3110'}
'11,3054', {}, {'11,3053', '11,3059', '11,3063', '11,3110'}, {'11,3053', '11,3063', '11,3110'}, {'11,3053', '11,3054', '11,3059', '11,3063', '11,3110'}
'11,3055', {}, {'11,3052', '11,3065', '11,3103'}, {'11,3052', '11,3103'}, {'11,3052', '11,3055', '11,3065', '11,3103'}
'11,3056', {}, {'11,1322', '11,1325', '11,1347', '11,3064', '11,3550'}, {'11,1325', '11,3550'}, {'11,1322', '11,1325', '11,1347', '11,3056', '11,3064', '11,3550'}
'11,3057', {}, {'11,3058', '11,3061'}, {}, {'11,3057', '11,3058', '11,3061'}
'11,3058', {}, {'11,3057', '11,3061'}, {'11,3061'}, {'11,3057', '11,3058', '11,3061'}
'11,3059', {}, {'11,3053', '11,3054', '11,3063', '11,3110'}, {'11,3053'}, {'11,3053', '11,3054', '11,3059', '11,3063', '11,3110'}
'11,3060', {}, {'11,1323', '11,1324', '11,3062'}, {'11,1323', '11,3062'}, {'11,1323', '11,1324', '11,3060', '11,3062'}
'11,3061', {}, {'11,3057', '11,3058'}, {'11,3058'}, {'11,3057', '11,3058', '11,3061'}
'11,3062', {}, {'11,1323', '11,1324', '11,3060'}, {'11,1324', '11,3060'}, {'11,1323', '11,1324', '11,3060', '11,3062'}
'11,3063', {}, {'11,3053', '11,3054', '11,3059', '11,3110'}, {'11,3054'}, {'11,3053', '11,3054', '11,3059', '11,3063', '11,3110'}
'11,3064', {}, {'11,1322', '11,1325', '11,1347', '11,3056', '11,3550'}, {'11,1322'}, {'11,1322', '11,1325', '11,1347', '11,3056', '11,3064', '11,3550'}
'11,3065', {}, {'11,3052', '11,3055', '11,3103'}, {}, {'11,3052', '11,3055', '11,3065', '11,3103'}
'11,3066', {}, {'11,3073', '11,3090', '11,3096'}, {'11,3090'}, {'11,3066', '11,3073', '11,3090', '11,3096'}
'11,3067', {}, {'11,3072', '11,3093', '11,3100'}, {'11,3100'}, {'11,3067', '11,3072', '11,3093', '11,3100'}
'11,3068', {}, {'11,3074', '11,3078', '11,3084', '11,3094', '11,3095'}, {}, {'11,3068', '11,3074', '11,3078', '11,3084', '11,3094', '11,3095'}
'11,3069', {}, {'11,3075'}, {'11,3098'}, {'11,3069', '11,3075', '11,3098'}
'11,3070', {}, {'11,3077'}, {}, {'11,3070', '11,3077'}
'11,3071', {}, {'11,3076'}, {}, {'11,3071', '11,3076'}
'11,3072', {}, {'11,3067', '11,3093', '11,3100'}, {'11,3093'}, {'11,3067', '11,3072', '11,3093', '11,3100'}
'11,3073', {}, {'11,3066', '11,3090', '11,3096'}, {'11,3096'}, {'11,3066', '11,3073', '11,3090', '11,3096'}
'11,3074', {}, {'11,3068', '11,3078', '11,3084', '11,3094', '11,3095'}, {}, {'11,3068', '11,3074', '11,3078', '11,3084', '11,3094', '11,3095'}
'11,3075', {}, {'11,3069'}, {'11,3098'}, {'11,3069', '11,3075', '11,3098'}
'11,3076', {}, {'11,3071'}, {}, {'11,3071', '11,3076'}
'11,3077', {}, {'11,3070'}, {}, {'11,3070', '11,3077'}
'11,3078', {}, {'11,3068', '11,3074', '11,3084', '11,3094', '11,3095'}, {'11,3094', '11,3095'}, {'11,3068', '11,3074', '11,3078', '11,3084', '11,3094', '11,3095'}
'11,3079', {}, {'11,3087'}, {}, {'11,3079', '11,3087'}
'11,3080', {}, {'11,1362', '11,1365', '11,3088'}, {}, {'11,1362', '11,1365', '11,3080', '11,3088'}
'11,3081', {}, {'11,3085'}, {}, {'11,3081', '11,3085'}
'11,3082', {}, {'11,1363', '11,1364', '11,3086'}, {}, {'11,1363', '11,1364', '11,3082', '11,3086'}
'11,3083', {}, {'11,902', '11,903', '11,1029', '11,1065', '11,3089'}, {'11,1065', '11,3089'}, {'11,902', '11,903', '11,1029', '11,1065', '11,3083', '11,3089'}
'11,3084', {}, {'11,3068', '11,3074', '11,3078', '11,3094', '11,3095'}, {'11,3094', '11,3095'}, {'11,3068', '11,3074', '11,3078', '11,3084', '11,3094', '11,3095'}
'11,3085', {}, {'11,3081'}, {}, {'11,3081', '11,3085'}
'11,3086', {}, {'11,1363', '11,1364', '11,3082'}, {}, {'11,1363', '11,1364', '11,3082', '11,3086'}
'11,3087', {}, {'11,3079'}, {}, {'11,3079', '11,3087'}
'11,3088', {}, {'11,1362', '11,1365', '11,3080'}, {}, {'11,1362', '11,1365', '11,3080', '11,3088'}
'11,3089', {}, {'11,902', '11,903', '11,1029', '11,1065', '11,3083'}, {'11,1029', '11,3083'}, {'11,902', '11,903', '11,1029', '11,1065', '11,3083', '11,3089'}
'11,3090', {}, {'11,3066', '11,3073', '11,3096'}, {'11,3066'}, {'11,3066', '11,3073', '11,3090', '11,3096'}
'11,3092', {}, {'11,2857', '11,2860', '11,2863', '11,2868', '11,2922'}, {'11,2863', '11,2868'}, {'11,2857', '11,2860', '11,2863', '11,2868', '11,2922', '11,3092'}
'11,3093', {}, {'11,3067', '11,3072', '11,3100'}, {'11,3072'}, {'11,3067', '11,3072', '11,3093', '11,3100'}
'11,3094', {}, {'11,3068', '11,3074', '11,3078', '11,3084', '11,3095'}, {'11,3078', '11,3084'}, {'11,3068', '11,3074', '11,3078', '11,3084', '11,3094', '11,3095'}
'11,3095', {}, {'11,3068', '11,3074', '11,3078', '11,3084', '11,3094'}, {'11,3078', '11,3084'}, {'11,3068', '11,3074', '11,3078', '11,3084', '11,3094', '11,3095'}
'11,3096', {}, {'11,3066', '11,3073', '11,3090'}, {'11,3073'}, {'11,3066', '11,3073', '11,3090', '11,3096'}
'11,3097', {}, {'11,3099'}, {}, {'11,3097', '11,3099'}
'11,3098', {}, {}, {'11,3069', '11,3075'}, {'11,3069', '11,3075', '11,3098'}
'11,3099', {}, {'11,3097'}, {}, {'11,3097', '11,3099'}
'11,3100', {}, {'11,3067', '11,3072', '11,3093'}, {'11,3067'}, {'11,3067', '11,3072', '11,3093', '11,3100'}
'11,3102', {}, {'11,2858', '11,2859', '11,2865', '11,2866'}, {'11,2865', '11,2866'}, {'11,2858', '11,2859', '11,2865', '11,2866', '11,3102'}
'11,3103', {}, {'11,3052', '11,3055', '11,3065'}, {'11,3052', '11,3055'}, {'11,3052', '11,3055', '11,3065', '11,3103'}
'11,3104', {}, {'11,3108'}, {}, {'11,3104', '11,3108'}
'11,3106', {}, {'11,3109'}, {}, {'11,3106', '11,3109'}
'11,3108', {}, {'11,3104'}, {}, {'11,3104', '11,3108'}
'11,3109', {}, {'11,3106'}, {}, {'11,3106', '11,3109'}
'11,3110', {}, {'11,3053', '11,3054', '11,3059', '11,3063'}, {'11,3053', '11,3054'}, {'11,3053', '11,3054', '11,3059', '11,3063', '11,3110'}
'11,3111', {}, {'11,1331', '11,1340', '11,1807', '11,2274', '11,3543'}, {'11,1807', '11,3543'}, {'11,1331', '11,1340', '11,1807', '11,2274', '11,3111', '11,3543'}
'11,3112', {}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3539', '11,3546'}, {'11,3546'}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}
'11,3113', {}, {'11,3165', '11,4892'}, {'11,3165'}, {'11,3113', '11,3165', '11,4892'}
'11,3114', {}, {'11,3280'}, {'11,3280'}, {'11,3114', '11,3280'}
'11,3115', {}, {'11,3428', '11,3613'}, {'11,3428', '11,3613'}, {'11,3115', '11,3428', '11,3613'}
'11,3116', {}, {'11,3262'}, {'11,3262'}, {'11,3116', '11,3262'}
'11,3117', {}, {'11,3595'}, {'11,3595'}, {'11,3117', '11,3595'}
'11,3118', {}, {'11,3643', '11,4003', '11,4495'}, {'11,3643', '11,4003'}, {'11,3118', '11,3643', '11,4003', '11,4495'}
'11,3119', {}, {'11,3174', '11,4891'}, {'11,3174'}, {'11,3119', '11,3174', '11,4891'}
'11,3120', {}, {'11,3291'}, {'11,3291'}, {'11,3120', '11,3291'}
'11,3121', {}, {'11,3432', '11,3624'}, {'11,3432', '11,3624'}, {'11,3121', '11,3432', '11,3624'}
'11,3122', {}, {'11,3281'}, {'11,3281'}, {'11,3122', '11,3281'}
'11,3123', {}, {'11,3614'}, {'11,3614'}, {'11,3123', '11,3614'}
'11,3124', {}, {'11,3652'}, {'11,3652'}, {'11,3124', '11,3652'}
'11,3125', {}, {'11,3163', '11,3175', '11,4885'}, {'11,3163', '11,3175'}, {'11,3125', '11,3163', '11,3175', '11,4885'}
'11,3126', {}, {'11,3260'}, {'11,3260'}, {'11,3126', '11,3260'}
'11,3127', {}, {'11,3593'}, {'11,3593'}, {'11,3127', '11,3593'}
'11,3128', {}, {'11,3270'}, {'11,3270'}, {'11,3128', '11,3270'}
'11,3129', {}, {'11,3603'}, {'11,3603'}, {'11,3129', '11,3603'}
'11,3130', {}, {'11,3445', '11,3641', '11,4156'}, {'11,3445', '11,3641'}, {'11,3130', '11,3445', '11,3641', '11,4156'}
'11,3131', {}, {'11,3341'}, {'11,3341'}, {'11,3131', '11,3341'}
'11,3132', {}, {'11,3325'}, {'11,3325'}, {'11,3132', '11,3325'}
'11,3133', {}, {'11,2502', '11,2666', '11,3668'}, {'11,2502', '11,3668'}, {'11,2502', '11,2666', '11,3133', '11,3668'}
'11,3134', {}, {'11,3331'}, {'11,3331'}, {'11,3134', '11,3331'}
'11,3135', {}, {'11,3677'}, {'11,3677'}, {'11,3135', '11,3677'}
'11,3136', {}, {'11,1869', '11,2767', '11,3666'}, {'11,1869', '11,3666'}, {'11,1869', '11,2767', '11,3136', '11,3666'}
'11,3137', {}, {'11,3295'}, {'11,3295'}, {'11,3137', '11,3295'}
'11,3138', {}, {'11,3492', '11,3628'}, {'11,3492', '11,3628'}, {'11,3138', '11,3492', '11,3628'}
'11,3139', {}, {'11,3282'}, {'11,3282'}, {'11,3139', '11,3282'}
'11,3140', {}, {'11,3615'}, {'11,3615'}, {'11,3140', '11,3615'}
'11,3141', {}, {'11,3653'}, {'11,3653'}, {'11,3141', '11,3653'}
'11,3142', {}, {'11,3172', '11,4893'}, {'11,3172'}, {'11,3142', '11,3172', '11,4893'}
'11,3143', {}, {'11,3271'}, {'11,3271'}, {'11,3143', '11,3271'}
'11,3144', {}, {'11,3604'}, {'11,3604'}, {'11,3144', '11,3604'}
'11,3145', {}, {'11,3650', '11,4157'}, {'11,3650'}, {'11,3145', '11,3650', '11,4157'}
'11,3146', {}, {'11,3344'}, {'11,3344'}, {'11,3146', '11,3344'}
'11,3147', {}, {'11,3332'}, {'11,3332'}, {'11,3147', '11,3332'}
'11,3148', {}, {'11,3678'}, {'11,3678'}, {'11,3148', '11,3678'}
'11,3149', {}, {'11,2795', '11,3675'}, {'11,3675'}, {'11,2795', '11,3149', '11,3675'}
'11,3150', {}, {'11,3162', '11,4875'}, {'11,3162'}, {'11,3150', '11,3162', '11,4875'}
'11,3151', {}, {'11,3259'}, {'11,3259'}, {'11,3151', '11,3259'}
'11,3152', {}, {'11,3592'}, {'11,3592'}, {'11,3152', '11,3592'}
'11,3153', {}, {'11,3263'}, {'11,3263'}, {'11,3153', '11,3263'}
'11,3154', {}, {'11,3596'}, {'11,3596'}, {'11,3154', '11,3596'}
'11,3155', {}, {'11,3640', '11,3831', '11,3976'}, {'11,3640', '11,3831'}, {'11,3155', '11,3640', '11,3831', '11,3976'}
'11,3156', {}, {'11,3166', '11,4879'}, {'11,3166'}, {'11,3156', '11,3166', '11,4879'}
'11,3157', {}, {'11,3264'}, {'11,3264'}, {'11,3157', '11,3264'}
'11,3158', {}, {'11,3597'}, {'11,3597'}, {'11,3158', '11,3597'}
'11,3159', {}, {'11,3644', '11,4124'}, {'11,3644'}, {'11,3159', '11,3644', '11,4124'}
'11,3160', {}, {'11,3324'}, {'11,3324'}, {'11,3160', '11,3324'}
'11,3161', {}, {'11,3327'}, {'11,3327'}, {'11,3161', '11,3327'}
'11,3162', {}, {'11,3150', '11,4875'}, {'11,3150', '11,4875'}, {'11,3150', '11,3162', '11,4875'}
'11,3163', {}, {'11,3125', '11,3175', '11,4885'}, {'11,3125', '11,4885'}, {'11,3125', '11,3163', '11,3175', '11,4885'}
'11,3164', {}, {'11,4878'}, {'11,4878'}, {'11,3164', '11,4878'}
'11,3165', {}, {'11,3113', '11,4892'}, {'11,3113', '11,4892'}, {'11,3113', '11,3165', '11,4892'}
'11,3166', {}, {'11,3156', '11,4879'}, {'11,3156', '11,4879'}, {'11,3156', '11,3166', '11,4879'}
'11,3167', {}, {'11,4888'}, {'11,4888'}, {'11,3167', '11,4888'}
'11,3168', {}, {'11,4880'}, {'11,4880'}, {'11,3168', '11,4880'}
'11,3169', {}, {'11,4890'}, {'11,4890'}, {'11,3169', '11,4890'}
'11,3170', {}, {'11,4886'}, {'11,4886'}, {'11,3170', '11,4886'}
'11,3171', {}, {'11,4877'}, {'11,4877'}, {'11,3171', '11,4877'}
'11,3172', {}, {'11,3142', '11,4893'}, {'11,3142', '11,4893'}, {'11,3142', '11,3172', '11,4893'}
'11,3173', {}, {'11,4889'}, {'11,4889'}, {'11,3173', '11,4889'}
'11,3174', {}, {'11,3119', '11,4891'}, {'11,3119', '11,4891'}, {'11,3119', '11,3174', '11,4891'}
'11,3175', {}, {'11,3125', '11,3163', '11,4885'}, {'11,3125', '11,4885'}, {'11,3125', '11,3163', '11,3175', '11,4885'}
'11,3176', {}, {'11,4882'}, {'11,4882'}, {'11,3176', '11,4882'}
'11,3177', {}, {'11,4883'}, {'11,4883'}, {'11,3177', '11,4883'}
'11,3178', {}, {'11,4884'}, {'11,4884'}, {'11,3178', '11,4884'}
'11,3179', {}, {'11,4876'}, {'11,4876'}, {'11,3179', '11,4876'}
'11,3180', {}, {'11,4887'}, {'11,4887'}, {'11,3180', '11,4887'}
'11,3181', {}, {'11,4881'}, {'11,4881'}, {'11,3181', '11,4881'}
'11,3182', {}, {'11,4894'}, {'11,4894'}, {'11,3182', '11,4894'}
'11,3183', {}, {'11,1333'}, {'11,3548'}, {'11,1333', '11,1345', '11,2279', '11,3183', '11,3548'}
'11,3184', {}, {'11,1337', '11,1646'}, {'11,1646'}, {'11,1337', '11,1646', '11,3184'}
'11,3186', {}, {'11,3372'}, {'11,3372'}, {'11,3186', '11,3372'}
'11,3189', {}, {'11,4268'}, {'11,4268'}, {'11,3189', '11,4268'}
'11,3191', {}, {'11,3414'}, {'11,3414'}, {'11,3191', '11,3414'}
'11,3199', {}, {'11,3446'}, {'11,3446'}, {'11,3199', '11,3446'}
'11,3202', {}, {'11,2505'}, {'11,2505'}, {'11,2505', '11,3202'}
'11,3205', {}, {'11,1882'}, {'11,1882'}, {'11,1882', '11,3205'}
'11,3206', {}, {'11,3408'}, {'11,3408'}, {'11,3206', '11,3408'}
'11,3209', {}, {'11,4316'}, {'11,4316'}, {'11,3209', '11,4316'}
'11,3210', {}, {'11,3518'}, {'11,3518'}, {'11,3210', '11,3518'}
'11,3221', {}, {'11,2503'}, {'11,2503'}, {'11,2503', '11,3221'}
'11,3225', {}, {'11,3417'}, {'11,3417'}, {'11,3225', '11,3417'}
'11,3228', {}, {'11,3479'}, {'11,3479'}, {'11,3228', '11,3479'}
'11,3241', {}, {'11,1445'}, {'11,1445'}, {'11,1445', '11,3241'}
'11,3246', {}, {'11,3832'}, {'11,3832'}, {'11,3246', '11,3832'}
'11,3255', {}, {'11,3580'}, {'11,3580'}, {'11,3255', '11,3580'}
'11,3259', {}, {'11,3151'}, {'11,3151'}, {'11,3151', '11,3259'}
'11,3260', {}, {'11,3126'}, {'11,3126'}, {'11,3126', '11,3260'}
'11,3262', {}, {'11,3116'}, {'11,3116'}, {'11,3116', '11,3262'}
'11,3263', {}, {'11,3153'}, {'11,3153'}, {'11,3153', '11,3263'}
'11,3264', {}, {'11,3157'}, {'11,3157'}, {'11,3157', '11,3264'}
'11,3270', {}, {'11,3128'}, {'11,3128'}, {'11,3128', '11,3270'}
'11,3271', {}, {'11,3143'}, {'11,3143'}, {'11,3143', '11,3271'}
'11,3280', {}, {'11,3114'}, {'11,3114'}, {'11,3114', '11,3280'}
'11,3281', {}, {'11,3122'}, {'11,3122'}, {'11,3122', '11,3281'}
'11,3282', {}, {'11,3139'}, {'11,3139'}, {'11,3139', '11,3282'}
'11,3291', {}, {'11,3120'}, {'11,3120'}, {'11,3120', '11,3291'}
'11,3295', {}, {'11,3137'}, {'11,3137'}, {'11,3137', '11,3295'}
'11,3296', {}, {'11,3410'}, {'11,3410'}, {'11,3296', '11,3410'}
'11,3305', {}, {'11,3370'}, {'11,3370'}, {'11,3305', '11,3370'}
'11,3308', {}, {'11,3465'}, {'11,3465'}, {'11,3308', '11,3465'}
'11,3318', {}, {'11,1589'}, {'11,1589'}, {'11,1589', '11,3318'}
'11,3323', {}, {'11,3636'}, {'11,3636'}, {'11,3323', '11,3636'}
'11,3324', {}, {'11,3160'}, {'11,3160'}, {'11,3160', '11,3324'}
'11,3325', {}, {'11,3132'}, {'11,3132'}, {'11,3132', '11,3325'}
'11,3327', {}, {'11,3161'}, {'11,3161'}, {'11,3161', '11,3327'}
'11,3331', {}, {'11,3134'}, {'11,3134'}, {'11,3134', '11,3331'}
'11,3332', {}, {'11,3147'}, {'11,3147'}, {'11,3147', '11,3332'}
'11,3341', {}, {'11,3131'}, {'11,3131'}, {'11,3131', '11,3341'}
'11,3344', {}, {'11,3146'}, {'11,3146'}, {'11,3146', '11,3344'}
'11,3345', {}, {'11,3347'}, {}, {'11,3345', '11,3347'}
'11,3346', {}, {'11,3348'}, {}, {'11,3346', '11,3348'}
'11,3347', {}, {'11,3345'}, {}, {'11,3345', '11,3347'}
'11,3348', {}, {'11,3346'}, {}, {'11,3346', '11,3348'}
'11,3350', {}, {'11,3364'}, {'11,3364'}, {'11,3350', '11,3364'}
'11,3354', {}, {'11,4300'}, {'11,4300'}, {'11,3354', '11,4300'}
'11,3355', {}, {'11,3472'}, {'11,3472'}, {'11,3355', '11,3472'}
'11,3364', {}, {'11,3350'}, {'11,3350'}, {'11,3350', '11,3364'}
'11,3370', {}, {'11,3305'}, {'11,3305'}, {'11,3305', '11,3370'}
'11,3372', {}, {'11,3186'}, {'11,3186'}, {'11,3186', '11,3372'}
'11,3377', {}, {'11,3407'}, {'11,3407'}, {'11,3377', '11,3407'}
'11,3382', {}, {'11,4359'}, {'11,4359'}, {'11,3382', '11,4359'}
'11,3383', {}, {'11,3511'}, {'11,3511'}, {'11,3383', '11,3511'}
'11,3387', {}, {'11,3458'}, {'11,3458'}, {'11,3387', '11,3458'}
'11,3392', {}, {'11,3401'}, {'11,3401'}, {'11,3392', '11,3401'}
'11,3401', {}, {'11,3392'}, {'11,3392'}, {'11,3392', '11,3401'}
'11,3407', {}, {'11,3377'}, {'11,3377'}, {'11,3377', '11,3407'}
'11,3408', {}, {'11,3206'}, {'11,3206'}, {'11,3206', '11,3408'}
'11,3410', {}, {'11,3296'}, {'11,3296'}, {'11,3296', '11,3410'}
'11,3414', {}, {'11,3191'}, {'11,3191'}, {'11,3191', '11,3414'}
'11,3417', {}, {'11,3225'}, {'11,3225'}, {'11,3225', '11,3417'}
'11,3427', {}, {'11,3452'}, {}, {'11,3427', '11,3452'}
'11,3428', {}, {'11,3115', '11,3613'}, {'11,3115'}, {'11,3115', '11,3428', '11,3613'}
'11,3432', {}, {'11,3121', '11,3624'}, {'11,3121'}, {'11,3121', '11,3432', '11,3624'}
'11,3438', {}, {'11,4360'}, {'11,4360'}, {'11,3438', '11,4360'}
'11,3445', {}, {'11,3130', '11,3641', '11,4156'}, {'11,3130', '11,4156'}, {'11,3130', '11,3445', '11,3641', '11,4156'}
'11,3446', {}, {'11,3199'}, {'11,3199'}, {'11,3199', '11,3446'}
'11,3447', {}, {'11,3562', '11,3755', '11,3762'}, {'11,3562', '11,3762'}, {'11,3447', '11,3562', '11,3755', '11,3762'}
'11,3448', {}, {'11,3451'}, {}, {'11,3448', '11,3451'}
'11,3449', {}, {'11,3450'}, {}, {'11,3449', '11,3450'}
'11,3450', {}, {'11,3449'}, {}, {'11,3449', '11,3450'}
'11,3451', {}, {'11,3448'}, {}, {'11,3448', '11,3451'}
'11,3452', {}, {'11,3427'}, {}, {'11,3427', '11,3452'}
'11,3458', {}, {'11,3387'}, {'11,3387'}, {'11,3387', '11,3458'}
'11,3465', {}, {'11,3308'}, {'11,3308'}, {'11,3308', '11,3465'}
'11,3472', {}, {'11,3355'}, {'11,3355'}, {'11,3355', '11,3472'}
'11,3479', {}, {'11,3228'}, {'11,3228'}, {'11,3228', '11,3479'}
'11,3490', {}, {'11,4633'}, {'11,4633'}, {'11,3490', '11,4633'}
'11,3491', {}, {'11,3505'}, {}, {'11,3491', '11,3505'}
'11,3492', {}, {'11,3138', '11,3628'}, {'11,3138'}, {'11,3138', '11,3492', '11,3628'}
'11,3503', {}, {'11,3504'}, {}, {'11,3503', '11,3504'}
'11,3504', {}, {'11,3503'}, {}, {'11,3503', '11,3504'}
'11,3505', {}, {'11,3491'}, {}, {'11,3491', '11,3505'}
'11,3511', {}, {'11,3383'}, {'11,3383'}, {'11,3383', '11,3511'}
'11,3518', {}, {'11,3210'}, {'11,3210'}, {'11,3210', '11,3518'}
'11,3538', {}, {'11,1320', '11,1326'}, {'11,1326'}, {'11,1320', '11,1326', '11,3538'}
'11,3539', {}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3546'}, {'11,1808'}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}
'11,3540', {}, {'11,1334'}, {}, {'11,1334', '11,3540'}
'11,3541', {}, {'11,1329', '11,1338', '11,1366', '11,1652', '11,1675'}, {'11,1675'}, {'11,1329', '11,1338', '11,1366', '11,1652', '11,1675', '11,3541'}
'11,3542', {}, {'11,900', '11,904', '11,999', '11,1339', '11,1626'}, {'11,999', '11,1626'}, {'11,900', '11,904', '11,999', '11,1339', '11,1626', '11,3542'}
'11,3543', {}, {'11,1331', '11,1340', '11,1807', '11,2274', '11,3111'}, {'11,2274', '11,3111'}, {'11,1331', '11,1340', '11,1807', '11,2274', '11,3111', '11,3543'}
'11,3544', {}, {'11,1341', '11,2275'}, {'11,2275'}, {'11,1341', '11,2275', '11,3544'}
'11,3545', {}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867'}, {'11,2276', '11,2867'}, {'11,1317', '11,1318', '11,1342', '11,2054', '11,2276', '11,2861', '11,2867', '11,3545'}
'11,3546', {}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539'}, {'11,2277', '11,3112'}, {'11,1332', '11,1336', '11,1343', '11,1808', '11,2277', '11,3112', '11,3539', '11,3546'}
'11,3547', {}, {'11,1344', '11,1346', '11,2278', '11,2280', '11,3549'}, {'11,2278'}, {'11,1344', '11,1346', '11,2278', '11,2280', '11,3547', '11,3549'}
'11,3548', {}, {'11,1345', '11,2279'}, {'11,2279', '11,3183'}, {'11,1333', '11,1345', '11,2279', '11,3183', '11,3548'}
'11,3549', {}, {'11,1344', '11,1346', '11,2278', '11,2280', '11,3547'}, {'11,2280'}, {'11,1344', '11,1346', '11,2278', '11,2280', '11,3547', '11,3549'}
'11,3550', {}, {'11,1322', '11,1325', '11,1347', '11,3056', '11,3064'}, {'11,3056'}, {'11,1322', '11,1325', '11,1347', '11,3056', '11,3064', '11,3550'}
'11,3551', {}, {'11,1348'}, {}, {'11,1348', '11,3551'}
'11,3552', {}, {'11,1349'}, {}, {'11,1349', '11,3552'}
'11,3553', {}, {'11,1350'}, {}, {'11,1350', '11,3553'}
'11,3554', {}, {'11,3728', '11,5215'}, {'11,3728'}, {'11,3554', '11,3728', '11,5215'}
'11,3555', {}, {'11,3801'}, {'11,3801'}, {'11,3555', '11,3801'}
'11,3556', {}, {'11,3696', '11,3724', '11,3985'}, {'11,3724', '11,3985'}, {'11,3556', '11,3696', '11,3724', '11,3985'}
'11,3557', {}, {'11,3752', '11,5503'}, {'11,3752'}, {'11,3557', '11,3752', '11,5503'}
'11,3558', {}, {'11,3820'}, {'11,3820'}, {'11,3558', '11,3820'}
'11,3559', {}, {'11,3806'}, {'11,3806'}, {'11,3559', '11,3806'}
'11,3560', {}, {'11,3809'}, {'11,3809'}, {'11,3560', '11,3809'}
'11,3561', {}, {'11,3851'}, {'11,3851'}, {'11,3561', '11,3851'}
'11,3562', {}, {'11,3447', '11,3755', '11,3762'}, {'11,3447', '11,3755'}, {'11,3447', '11,3562', '11,3755', '11,3762'}
'11,3563', {}, {'11,2506', '11,3722'}, {'11,2506', '11,3722'}, {'11,2506', '11,3563', '11,3722'}
'11,3564', {}, {'11,3732'}, {'11,3732'}, {'11,3564', '11,3732'}
'11,3565', {}, {'11,1883', '11,3731'}, {'11,1883', '11,3731'}, {'11,1883', '11,3565', '11,3731'}
'11,3567', {}, {'11,4096'}, {'11,4096'}, {'11,3567', '11,4096'}
'11,3568', {'11,1396'}, {}, {'11,1552'}, {'11,1396', '11,1552', '11,1967', '11,3568'}
'11,3573', {}, {'11,2504'}, {'11,2504'}, {'11,2504', '11,3573'}
'11,3580', {}, {'11,3255'}, {'11,3255'}, {'11,3255', '11,3580'}
'11,3583', {}, {'11,1505'}, {'11,1505'}, {'11,1505', '11,3583'}
'11,3586', {}, {'11,3833'}, {'11,3833'}, {'11,3586', '11,3833'}
'11,3592', {}, {'11,3152'}, {'11,3152'}, {'11,3152', '11,3592'}
'11,3593', {}, {'11,3127'}, {'11,3127'}, {'11,3127', '11,3593'}
'11,3595', {}, {'11,3117'}, {'11,3117'}, {'11,3117', '11,3595'}
'11,3596', {}, {'11,3154'}, {'11,3154'}, {'11,3154', '11,3596'}
'11,3597', {}, {'11,3158'}, {'11,3158'}, {'11,3158', '11,3597'}
'11,3603', {}, {'11,3129'}, {'11,3129'}, {'11,3129', '11,3603'}
'11,3604', {}, {'11,3144'}, {'11,3144'}, {'11,3144', '11,3604'}
'11,3613', {}, {'11,3115', '11,3428'}, {'11,3115'}, {'11,3115', '11,3428', '11,3613'}
'11,3614', {}, {'11,3123'}, {'11,3123'}, {'11,3123', '11,3614'}
'11,3615', {}, {'11,3140'}, {'11,3140'}, {'11,3140', '11,3615'}
'11,3624', {}, {'11,3121', '11,3432'}, {'11,3121'}, {'11,3121', '11,3432', '11,3624'}
'11,3628', {}, {'11,3138', '11,3492'}, {'11,3138'}, {'11,3138', '11,3492', '11,3628'}
'11,3629', {}, {'11,4088'}, {'11,4088'}, {'11,3629', '11,4088'}
'11,3632', {}, {'11,2507'}, {'11,2507'}, {'11,2507', '11,3632'}
'11,3635', {}, {'11,2950'}, {'11,2950'}, {'11,2950', '11,3635'}
'11,3636', {}, {'11,3323'}, {'11,3323'}, {'11,3323', '11,3636'}
'11,3637', {}, {'11,1417', '11,2954'}, {'11,1417', '11,2954'}, {'11,1417', '11,2954', '11,3637'}
'11,3639', {}, {'11,2951'}, {'11,2951'}, {'11,2951', '11,3639'}
'11,3640', {}, {'11,3155', '11,3831', '11,3976'}, {'11,3155', '11,3976'}, {'11,3155', '11,3640', '11,3831', '11,3976'}
'11,3641', {}, {'11,3130', '11,3445', '11,4156'}, {'11,3130', '11,4156'}, {'11,3130', '11,3445', '11,3641', '11,4156'}
'11,3642', {}, {'11,4631'}, {'11,4631'}, {'11,3642', '11,4631'}
'11,3643', {}, {'11,3118', '11,4003', '11,4495'}, {'11,3118', '11,4495'}, {'11,3118', '11,3643', '11,4003', '11,4495'}
'11,3644', {}, {'11,3159', '11,4124'}, {'11,3159', '11,4124'}, {'11,3159', '11,3644', '11,4124'}
'11,3645', {}, {'11,4174'}, {'11,4174'}, {'11,3645', '11,4174'}
'11,3646', {}, {'11,4168'}, {'11,4168'}, {'11,3646', '11,4168'}
'11,3647', {}, {'11,4525'}, {'11,4525'}, {'11,3647', '11,4525'}
'11,3648', {}, {'11,4522'}, {'11,4522'}, {'11,3648', '11,4522'}
'11,3649', {}, {'11,4632'}, {'11,4632'}, {'11,3649', '11,4632'}
'11,3650', {}, {'11,3145', '11,4157'}, {'11,3145', '11,4157'}, {'11,3145', '11,3650', '11,4157'}
'11,3651', {}, {'11,4169'}, {'11,4169'}, {'11,3651', '11,4169'}
'11,3652', {}, {'11,3124'}, {'11,3124'}, {'11,3124', '11,3652'}
'11,3653', {}, {'11,3141'}, {'11,3141'}, {'11,3141', '11,3653'}
'11,3663', {}, {'11,1660'}, {'11,1660'}, {'11,1660', '11,3663'}
'11,3664', {}, {'11,1565'}, {'11,1565'}, {'11,1565', '11,3664'}
'11,3665', {}, {'11,460', '11,2341'}, {'11,2341'}, {'11,460', '11,2341', '11,3665'}
'11,3666', {}, {'11,1869', '11,2767', '11,3136'}, {'11,2767', '11,3136'}, {'11,1869', '11,2767', '11,3136', '11,3666'}
'11,3667', {}, {'11,2409'}, {'11,2409'}, {'11,2409', '11,3667'}
'11,3668', {}, {'11,2502', '11,2666', '11,3133'}, {'11,2666', '11,3133'}, {'11,2502', '11,2666', '11,3133', '11,3668'}
'11,3669', {}, {'11,2284'}, {'11,2284'}, {'11,2284', '11,3669'}
'11,3670', {}, {'11,2487'}, {'11,2487'}, {'11,2487', '11,3670'}
'11,3671', {}, {'11,2296'}, {'11,2296'}, {'11,2296', '11,3671'}
'11,3672', {}, {'11,2669'}, {'11,2669'}, {'11,2669', '11,3672'}
'11,3673', {}, {'11,2649'}, {'11,2649'}, {'11,2649', '11,3673'}
'11,3674', {}, {'11,2398'}, {'11,2398'}, {'11,2398', '11,3674'}
'11,3675', {}, {'11,2795', '11,3149'}, {'11,2795', '11,3149'}, {'11,2795', '11,3149', '11,3675'}
'11,3676', {}, {'11,2516'}, {'11,2516'}, {'11,2516', '11,3676'}
'11,3677', {}, {'11,3135'}, {'11,3135'}, {'11,3135', '11,3677'}
'11,3678', {}, {'11,3148'}, {'11,3148'}, {'11,3148', '11,3678'}
'11,3686', {}, {'11,3689', '11,5267', '11,5270'}, {'11,5270'}, {'11,3686', '11,3689', '11,5267', '11,5270'}
'11,3687', {}, {'11,3691', '11,5268', '11,5269'}, {'11,5269'}, {'11,3687', '11,3691', '11,5268', '11,5269'}
'11,3688', {}, {'11,3690', '11,5222', '11,5271'}, {'11,5222'}, {'11,3688', '11,3690', '11,5222', '11,5271'}
'11,3689', {}, {'11,3686', '11,5267', '11,5270'}, {'11,5267'}, {'11,3686', '11,3689', '11,5267', '11,5270'}
'11,3690', {}, {'11,3688', '11,5222', '11,5271'}, {'11,5271'}, {'11,3688', '11,3690', '11,5222', '11,5271'}
'11,3691', {}, {'11,3687', '11,5268', '11,5269'}, {'11,5268'}, {'11,3687', '11,3691', '11,5268', '11,5269'}
'11,3692', {}, {'11,3721', '11,4025', '11,4083'}, {'11,3721', '11,4025'}, {'11,3692', '11,3721', '11,4025', '11,4083'}
'11,3693', {}, {'11,4024'}, {'11,4024'}, {'11,3693', '11,4024'}
'11,3694', {}, {'11,4018'}, {'11,4018'}, {'11,3694', '11,4018'}
'11,3695', {}, {'11,4017'}, {'11,4017'}, {'11,3695', '11,4017'}
'11,3696', {}, {'11,3556', '11,3724', '11,3985'}, {'11,3724', '11,3985'}, {'11,3556', '11,3696', '11,3724', '11,3985'}
'11,3697', {}, {'11,4080', '11,5207'}, {'11,4080', '11,5207'}, {'11,3697', '11,4080', '11,5207'}
'11,3698', {}, {'11,3844', '11,5256'}, {'11,3844', '11,5256'}, {'11,3698', '11,3844', '11,5256'}
'11,3699', {}, {'11,5282'}, {'11,5282'}, {'11,3699', '11,5282'}
'11,3700', {}, {'11,5206'}, {'11,5206'}, {'11,3700', '11,5206'}
'11,3701', {}, {'11,5187'}, {'11,5187'}, {'11,3701', '11,5187'}
'11,3702', {}, {'11,3742', '11,5255', '11,5443'}, {'11,3742', '11,5255'}, {'11,3702', '11,3742', '11,5255', '11,5443'}
'11,3703', {}, {'11,5218'}, {'11,5218'}, {'11,3703', '11,5218'}
'11,3704', {}, {'11,5279'}, {'11,5279'}, {'11,3704', '11,5279'}
'11,3705', {}, {'11,5280'}, {'11,5280'}, {'11,3705', '11,5280'}
'11,3706', {}, {'11,5283'}, {'11,5283'}, {'11,3706', '11,5283'}
'11,3707', {}, {'11,3715', '11,4819', '11,4984'}, {'11,3715', '11,4984'}, {'11,3707', '11,3715', '11,4819', '11,4984'}
'11,3708', {}, {'11,5193'}, {'11,5193'}, {'11,3708', '11,5193'}
'11,3709', {}, {'11,5292'}, {'11,5292'}, {'11,3709', '11,5292'}
'11,3710', {}, {'11,5226'}, {'11,5226'}, {'11,3710', '11,5226'}
'11,3711', {}, {'11,5295'}, {'11,5295'}, {'11,3711', '11,5295'}
'11,3712', {}, {'11,5294'}, {'11,5294'}, {'11,3712', '11,5294'}
'11,3713', {}, {'11,5293'}, {'11,5293'}, {'11,3713', '11,5293'}
'11,3714', {}, {'11,5254'}, {'11,5254'}, {'11,3714', '11,5254'}
'11,3715', {}, {'11,3707', '11,4819', '11,4984'}, {'11,3707', '11,4819'}, {'11,3707', '11,3715', '11,4819', '11,4984'}
'11,3716', {}, {'11,5281'}, {'11,5281'}, {'11,3716', '11,5281'}
'11,3717', {}, {'11,5186'}, {'11,5186'}, {'11,3717', '11,5186'}
'11,3718', {}, {'11,5204'}, {'11,5204'}, {'11,3718', '11,5204'}
'11,3719', {}, {'11,5208'}, {'11,5208'}, {'11,3719', '11,5208'}
'11,3720', {}, {'11,5205'}, {'11,5205'}, {'11,3720', '11,5205'}
'11,3721', {}, {'11,3692', '11,4025', '11,4083'}, {'11,3692', '11,4083'}, {'11,3692', '11,3721', '11,4025', '11,4083'}
'11,3722', {}, {'11,2506', '11,3563'}, {'11,3563'}, {'11,2506', '11,3563', '11,3722'}
'11,3723', {}, {'11,4093'}, {'11,4093'}, {'11,3723', '11,4093'}
'11,3724', {}, {'11,3556', '11,3696', '11,3985'}, {'11,3556', '11,3696'}, {'11,3556', '11,3696', '11,3724', '11,3985'}
'11,3725', {}, {'11,5291'}, {'11,5291'}, {'11,3725', '11,5291'}
'11,3726', {}, {'11,5194'}, {'11,5194'}, {'11,3726', '11,5194'}
'11,3727', {}, {'11,5216'}, {'11,5216'}, {'11,3727', '11,5216'}
'11,3728', {}, {'11,3554', '11,5215'}, {'11,3554', '11,5215'}, {'11,3554', '11,3728', '11,5215'}
'11,3729', {}, {'11,4085'}, {'11,4085'}, {'11,3729', '11,4085'}
'11,3730', {}, {'11,4086'}, {'11,4086'}, {'11,3730', '11,4086'}
'11,3731', {}, {'11,1883', '11,3565'}, {'11,3565'}, {'11,1883', '11,3565', '11,3731'}
'11,3732', {}, {'11,3564'}, {'11,3564'}, {'11,3564', '11,3732'}
'11,3733', {}, {'11,4092'}, {'11,4092'}, {'11,3733', '11,4092'}
'11,3736', {}, {'11,4122'}, {'11,4122'}, {'11,3736', '11,4122'}
'11,3737', {}, {'11,4123'}, {'11,4123'}, {'11,3737', '11,4123'}
'11,3738', {}, {'11,4153'}, {'11,4153'}, {'11,3738', '11,4153'}
'11,3739', {}, {'11,4128'}, {'11,4128'}, {'11,3739', '11,4128'}
'11,3740', {}, {'11,4155'}, {'11,4155'}, {'11,3740', '11,4155'}
'11,3741', {}, {'11,3756'}, {'11,3756'}, {'11,3741', '11,3756'}
'11,3742', {}, {'11,3702', '11,5255', '11,5443'}, {'11,3702', '11,5443'}, {'11,3702', '11,3742', '11,5255', '11,5443'}
'11,3743', {}, {'11,5500'}, {'11,5500'}, {'11,3743', '11,5500'}
'11,3744', {}, {'11,5505'}, {'11,5505'}, {'11,3744', '11,5505'}
'11,3745', {}, {'11,5504'}, {'11,5504'}, {'11,3745', '11,5504'}
'11,3746', {}, {'11,5507'}, {'11,5507'}, {'11,3746', '11,5507'}
'11,3747', {}, {'11,5509'}, {'11,5509'}, {'11,3747', '11,5509'}
'11,3748', {}, {'11,5508'}, {'11,5508'}, {'11,3748', '11,5508'}
'11,3749', {}, {'11,5506'}, {'11,5506'}, {'11,3749', '11,5506'}
'11,3750', {}, {'11,5501'}, {'11,5501'}, {'11,3750', '11,5501'}
'11,3751', {}, {'11,5502'}, {'11,5502'}, {'11,3751', '11,5502'}
'11,3752', {}, {'11,3557', '11,5503'}, {'11,3557', '11,5503'}, {'11,3557', '11,3752', '11,5503'}
'11,3753', {}, {'11,4162'}, {'11,4162'}, {'11,3753', '11,4162'}
'11,3754', {}, {'11,4165'}, {'11,4165'}, {'11,3754', '11,4165'}
'11,3755', {}, {'11,3447', '11,3562', '11,3762'}, {'11,3562', '11,3762'}, {'11,3447', '11,3562', '11,3755', '11,3762'}
'11,3756', {}, {'11,3741'}, {'11,3741'}, {'11,3741', '11,3756'}
'11,3757', {}, {'11,4159'}, {'11,4159'}, {'11,3757', '11,4159'}
'11,3758', {}, {'11,3768'}, {'11,3768'}, {'11,3758', '11,3768'}
'11,3760', {}, {'11,4127'}, {'11,4127'}, {'11,3760', '11,4127'}
'11,3761', {}, {'11,4154'}, {'11,4154'}, {'11,3761', '11,4154'}
'11,3762', {}, {'11,3447', '11,3562', '11,3755'}, {'11,3447', '11,3755'}, {'11,3447', '11,3562', '11,3755', '11,3762'}
'11,3763', {}, {'11,2930', '11,2943', '11,2955', '11,2987', '11,3893'}, {'11,2943', '11,2987', '11,3893'}, {'11,2930', '11,2943', '11,2955', '11,2987', '11,3763', '11,3893'}
'11,3764', {}, {'11,2944', '11,2992'}, {'11,2944', '11,2992'}, {'11,2944', '11,2992', '11,3764'}
'11,3765', {}, {'11,2945', '11,2991'}, {'11,2945', '11,2991'}, {'11,2945', '11,2991', '11,3765'}
'11,3766', {}, {'11,4164'}, {'11,4164'}, {'11,3766', '11,4164'}
'11,3768', {}, {'11,3758'}, {'11,3758'}, {'11,3758', '11,3768'}
'11,3769', {}, {'11,4160'}, {'11,4160'}, {'11,3769', '11,4160'}
'11,3772', {}, {'11,3782'}, {'11,3782'}, {'11,3772', '11,3782'}
'11,3777', {}, {'11,4081'}, {'11,4081'}, {'11,3777', '11,4081'}
'11,3778', {}, {'11,3787'}, {'11,3787'}, {'11,3778', '11,3787'}
'11,3782', {}, {'11,3772'}, {'11,3772'}, {'11,3772', '11,3782'}
'11,3787', {}, {'11,3778'}, {'11,3778'}, {'11,3778', '11,3787'}
'11,3801', {}, {'11,3555'}, {'11,3555'}, {'11,3555', '11,3801'}
'11,3806', {}, {'11,3559'}, {'11,3559'}, {'11,3559', '11,3806'}
'11,3809', {}, {'11,3560'}, {'11,3560'}, {'11,3560', '11,3809'}
'11,3818', {}, {'11,3835'}, {}, {'11,3818', '11,3835'}
'11,3820', {}, {'11,3558'}, {'11,3558'}, {'11,3558', '11,3820'}
'11,3831', {}, {'11,3155', '11,3640', '11,3976'}, {'11,3155', '11,3976'}, {'11,3155', '11,3640', '11,3831', '11,3976'}
'11,3832', {}, {'11,3246'}, {'11,3246'}, {'11,3246', '11,3832'}
'11,3833', {}, {'11,3586'}, {'11,3586'}, {'11,3586', '11,3833'}
'11,3834', {}, {'11,3836'}, {}, {'11,3834', '11,3836'}
'11,3835', {}, {'11,3818'}, {}, {'11,3818', '11,3835'}
'11,3836', {}, {'11,3834'}, {}, {'11,3834', '11,3836'}
'11,3844', {}, {'11,3698', '11,5256'}, {'11,3698'}, {'11,3698', '11,3844', '11,5256'}
'11,3851', {}, {'11,3561'}, {'11,3561'}, {'11,3561', '11,3851'}
'11,3860', {}, {'11,3866'}, {}, {'11,3860', '11,3866'}
'11,3865', {}, {'11,3867'}, {}, {'11,3865', '11,3867'}
'11,3866', {}, {'11,3860'}, {}, {'11,3860', '11,3866'}
'11,3867', {}, {'11,3865'}, {}, {'11,3865', '11,3867'}
'11,3876', {}, {'11,3886', '11,3890', '11,4670', '11,4719', '11,4732'}, {'11,4670'}, {'11,3876', '11,3886', '11,3890', '11,4670', '11,4719', '11,4732'}
'11,3877', {}, {'11,4909'}, {'11,4909'}, {'11,3877', '11,4909'}
'11,3878', {}, {'11,2928', '11,2957', '11,2974', '11,2986', '11,4178'}, {'11,2928', '11,2974', '11,4178'}, {'11,2928', '11,2957', '11,2974', '11,2986', '11,3878', '11,4178'}
'11,3879', {}, {'11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}, {'11,3891', '11,4720'}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}
'11,3880', {}, {'11,3879', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}, {'11,3896', '11,4668'}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}
'11,3881', {}, {'11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}, {'11,4897', '11,4898'}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}
'11,3882', {'11,4904'}, {'11,3881', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}, {'11,4904'}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}
'11,3883', {}, {'11,3894', '11,3895', '11,4896', '11,4899', '11,4900'}, {'11,4900'}, {'11,3883', '11,3894', '11,3895', '11,4896', '11,4899', '11,4900'}
'11,3884', {}, {'11,3881', '11,3882', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}, {'11,4905'}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}
'11,3885', {}, {'11,3881', '11,3882', '11,3884', '11,4897', '11,4898', '11,4904', '11,4905'}, {'11,4897', '11,4898'}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}
'11,3886', {}, {'11,3876', '11,3890', '11,4670', '11,4719', '11,4732'}, {'11,3890', '11,4732'}, {'11,3876', '11,3886', '11,3890', '11,4670', '11,4719', '11,4732'}
'11,3887', {}, {'11,3889', '11,4906', '11,4908'}, {'11,4906'}, {'11,3887', '11,3889', '11,4906', '11,4908'}
'11,3888', {}, {'11,4907'}, {'11,4907'}, {'11,3888', '11,4907'}
'11,3889', {}, {'11,3887', '11,4906', '11,4908'}, {'11,4908'}, {'11,3887', '11,3889', '11,4906', '11,4908'}
'11,3890', {}, {'11,3876', '11,3886', '11,4670', '11,4719', '11,4732'}, {'11,3886', '11,4719'}, {'11,3876', '11,3886', '11,3890', '11,4670', '11,4719', '11,4732'}
'11,3891', {}, {'11,3879', '11,3880', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}, {'11,3879', '11,4733'}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}
'11,3892', {}, {'11,4895'}, {'11,4895'}, {'11,3892', '11,4895'}
'11,3893', {}, {'11,2930', '11,2943', '11,2955', '11,2987', '11,3763'}, {'11,2930', '11,2955', '11,3763'}, {'11,2930', '11,2943', '11,2955', '11,2987', '11,3763', '11,3893'}
'11,3894', {}, {'11,3883', '11,3895', '11,4896', '11,4899', '11,4900'}, {'11,4899'}, {'11,3883', '11,3894', '11,3895', '11,4896', '11,4899', '11,4900'}
'11,3895', {'11,4896'}, {'11,3883', '11,3894', '11,4896', '11,4899', '11,4900'}, {'11,4896'}, {'11,3883', '11,3894', '11,3895', '11,4896', '11,4899', '11,4900'}
'11,3896', {}, {'11,3879', '11,3880', '11,3891', '11,4667', '11,4668', '11,4720', '11,4733'}, {'11,3880', '11,4667'}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}
'11,3897', {}, {'11,3899', '11,4901', '11,4903'}, {'11,4903'}, {'11,3897', '11,3899', '11,4901', '11,4903'}
'11,3898', {'11,1756'}, {'11,4902'}, {'11,4902'}, {'11,1756', '11,3898', '11,4902'}
'11,3899', {}, {'11,3897', '11,4901', '11,4903'}, {'11,4901'}, {'11,3897', '11,3899', '11,4901', '11,4903'}
'11,3900', {}, {'11,3905', '11,5303'}, {'11,3905'}, {'11,3900', '11,3905', '11,5303'}
'11,3901', {}, {'11,4090'}, {'11,4090'}, {'11,3901', '11,4090'}
'11,3902', {}, {'11,3903'}, {'11,3903'}, {'11,3902', '11,3903'}
'11,3903', {}, {'11,3902'}, {'11,3902'}, {'11,3902', '11,3903'}
'11,3905', {}, {'11,3900', '11,5303'}, {'11,3900', '11,5303'}, {'11,3900', '11,3905', '11,5303'}
'11,3906', {}, {'11,3908', '11,5018'}, {'11,3908'}, {'11,3906', '11,3908', '11,5018'}
'11,3907', {}, {'11,4741'}, {'11,4741'}, {'11,3907', '11,4741'}
'11,3908', {}, {'11,3906', '11,5018'}, {'11,3906', '11,5018'}, {'11,3906', '11,3908', '11,5018'}
'11,3909', {}, {'11,5017'}, {'11,5017'}, {'11,3909', '11,5017'}
'11,3910', {}, {'11,3988', '11,4989'}, {'11,3988'}, {'11,3910', '11,3988', '11,4989'}
'11,3911', {}, {'11,4254'}, {'11,4254'}, {'11,3911', '11,4254'}
'11,3912', {}, {'11,3957', '11,5305'}, {'11,3957'}, {'11,3912', '11,3957', '11,5305'}
'11,3913', {}, {'11,4190'}, {'11,4190'}, {'11,3913', '11,4190'}
'11,3914', {}, {'11,5006'}, {'11,5006'}, {'11,3914', '11,5006'}
'11,3915', {}, {'11,4067', '11,4808', '11,4935'}, {'11,4067', '11,4808'}, {'11,3915', '11,4067', '11,4808', '11,4935'}
'11,3916', {}, {'11,5011'}, {'11,5011'}, {'11,3916', '11,5011'}
'11,3917', {}, {'11,5010'}, {'11,5010'}, {'11,3917', '11,5010'}
'11,3918', {}, {'11,3993', '11,4776', '11,4778'}, {'11,3993', '11,4776'}, {'11,3918', '11,3993', '11,4776', '11,4778'}
'11,3919', {}, {'11,5001'}, {'11,5001'}, {'11,3919', '11,5001'}
'11,3920', {}, {'11,5002'}, {'11,5002'}, {'11,3920', '11,5002'}
'11,3921', {}, {'11,5000'}, {'11,5000'}, {'11,3921', '11,5000'}
'11,3922', {}, {'11,4998'}, {'11,4998'}, {'11,3922', '11,4998'}
'11,3923', {}, {'11,5016'}, {'11,5016'}, {'11,3923', '11,5016'}
'11,3924', {}, {'11,3966', '11,5003', '11,5278'}, {'11,3966', '11,5003'}, {'11,3924', '11,3966', '11,5003', '11,5278'}
'11,3925', {}, {'11,5005'}, {'11,5005'}, {'11,3925', '11,5005'}
'11,3926', {}, {'11,5014'}, {'11,5014'}, {'11,3926', '11,5014'}
'11,3927', {}, {'11,5013'}, {'11,5013'}, {'11,3927', '11,5013'}
'11,3928', {}, {'11,5015'}, {'11,5015'}, {'11,3928', '11,5015'}
'11,3929', {}, {'11,4993'}, {'11,4993'}, {'11,3929', '11,4993'}
'11,3930', {}, {'11,4991'}, {'11,4991'}, {'11,3930', '11,4991'}
'11,3931', {}, {'11,4266'}, {'11,4266'}, {'11,3931', '11,4266'}
'11,3932', {}, {'11,4449'}, {'11,4449'}, {'11,3932', '11,4449'}
'11,3933', {}, {'11,3956', '11,4853', '11,4987'}, {'11,3956', '11,4853'}, {'11,3933', '11,3956', '11,4853', '11,4987'}
'11,3934', {}, {'11,5217'}, {'11,5217'}, {'11,3934', '11,5217'}
'11,3935', {}, {'11,5249'}, {'11,5249'}, {'11,3935', '11,5249'}
'11,3936', {}, {'11,5248'}, {'11,5248'}, {'11,3936', '11,5248'}
'11,3937', {}, {'11,5250'}, {'11,5250'}, {'11,3937', '11,5250'}
'11,3938', {}, {'11,4470', '11,5231'}, {'11,4470', '11,5231'}, {'11,3938', '11,4470', '11,5231'}
'11,3939', {}, {'11,5233'}, {'11,5233'}, {'11,3939', '11,5233'}
'11,3940', {}, {'11,5232'}, {'11,5232'}, {'11,3940', '11,5232'}
'11,3941', {}, {'11,5301'}, {'11,5301'}, {'11,3941', '11,5301'}
'11,3942', {}, {'11,5302'}, {'11,5302'}, {'11,3942', '11,5302'}
'11,3943', {}, {'11,4060', '11,5242', '11,5297'}, {'11,4060', '11,5297'}, {'11,3943', '11,4060', '11,5242', '11,5297'}
'11,3944', {}, {'11,5296'}, {'11,5296'}, {'11,3944', '11,5296'}
'11,3945', {}, {'11,5300'}, {'11,5300'}, {'11,3945', '11,5300'}
'11,3946', {}, {'11,5299'}, {'11,5299'}, {'11,3946', '11,5299'}
'11,3947', {}, {'11,5298'}, {'11,5298'}, {'11,3947', '11,5298'}
'11,3948', {}, {'11,3959', '11,5239', '11,5265'}, {'11,3959', '11,5265'}, {'11,3948', '11,3959', '11,5239', '11,5265'}
'11,3949', {}, {'11,5266'}, {'11,5266'}, {'11,3949', '11,5266'}
'11,3950', {}, {'11,5261'}, {'11,5261'}, {'11,3950', '11,5261'}
'11,3951', {}, {'11,5260'}, {'11,5260'}, {'11,3951', '11,5260'}
'11,3952', {}, {'11,5264'}, {'11,5264'}, {'11,3952', '11,5264'}
'11,3953', {}, {'11,5263'}, {'11,5263'}, {'11,3953', '11,5263'}
'11,3954', {}, {'11,5262'}, {'11,5262'}, {'11,3954', '11,5262'}
'11,3955', {}, {'11,4014', '11,4022', '11,5311'}, {'11,4022', '11,5311'}, {'11,3955', '11,4014', '11,4022', '11,5311'}
'11,3956', {}, {'11,3933', '11,4853', '11,4987'}, {'11,3933', '11,4987'}, {'11,3933', '11,3956', '11,4853', '11,4987'}
'11,3957', {}, {'11,3912', '11,5305'}, {'11,3912', '11,5305'}, {'11,3912', '11,3957', '11,5305'}
'11,3958', {}, {'11,5304'}, {'11,5304'}, {'11,3958', '11,5304'}
'11,3959', {}, {'11,3948', '11,5239', '11,5265'}, {'11,3948', '11,5239'}, {'11,3948', '11,3959', '11,5239', '11,5265'}
'11,3960', {}, {'11,5240'}, {'11,5240'}, {'11,3960', '11,5240'}
'11,3961', {}, {'11,5236'}, {'11,5236'}, {'11,3961', '11,5236'}
'11,3962', {}, {'11,5237'}, {'11,5237'}, {'11,3962', '11,5237'}
'11,3963', {}, {'11,5238'}, {'11,5238'}, {'11,3963', '11,5238'}
'11,3964', {}, {'11,5234'}, {'11,5234'}, {'11,3964', '11,5234'}
'11,3965', {}, {'11,5235'}, {'11,5235'}, {'11,3965', '11,5235'}
'11,3966', {}, {'11,3924', '11,5003', '11,5278'}, {'11,3924', '11,5278'}, {'11,3924', '11,3966', '11,5003', '11,5278'}
'11,3967', {}, {'11,5277'}, {'11,5277'}, {'11,3967', '11,5277'}
'11,3968', {}, {'11,5272'}, {'11,5272'}, {'11,3968', '11,5272'}
'11,3969', {}, {'11,5273'}, {'11,5273'}, {'11,3969', '11,5273'}
'11,3970', {}, {'11,5276'}, {'11,5276'}, {'11,3970', '11,5276'}
'11,3971', {}, {'11,5274'}, {'11,5274'}, {'11,3971', '11,5274'}
'11,3972', {}, {'11,5275'}, {'11,5275'}, {'11,3972', '11,5275'}
'11,3973', {}, {'11,5224'}, {'11,5224'}, {'11,3973', '11,5224'}
'11,3974', {}, {'11,5223'}, {'11,5223'}, {'11,3974', '11,5223'}
'11,3975', {}, {'11,5225'}, {'11,5225'}, {'11,3975', '11,5225'}
'11,3976', {}, {'11,3155', '11,3640', '11,3831'}, {'11,3640', '11,3831'}, {'11,3155', '11,3640', '11,3831', '11,3976'}
'11,3977', {}, {'11,3979'}, {'11,3979'}, {'11,3977', '11,3979'}
'11,3978', {}, {'11,3980'}, {}, {'11,3978', '11,3980'}
'11,3979', {}, {'11,3977'}, {'11,3977'}, {'11,3977', '11,3979'}
'11,3980', {}, {'11,3978'}, {}, {'11,3978', '11,3980'}
'11,3981', {}, {'11,4585'}, {'11,4585'}, {'11,3981', '11,4585'}
'11,3982', {}, {'11,5012'}, {'11,5012'}, {'11,3982', '11,5012'}
'11,3983', {}, {'11,4999'}, {'11,4999'}, {'11,3983', '11,4999'}
'11,3984', {}, {'11,4990'}, {'11,4990'}, {'11,3984', '11,4990'}
'11,3985', {}, {'11,3556', '11,3696', '11,3724'}, {'11,3556', '11,3696'}, {'11,3556', '11,3696', '11,3724', '11,3985'}
'11,3986', {}, {'11,4994'}, {'11,4994'}, {'11,3986', '11,4994'}
'11,3987', {}, {'11,4992'}, {'11,4992'}, {'11,3987', '11,4992'}
'11,3988', {}, {'11,3910', '11,4989'}, {'11,3910', '11,4989'}, {'11,3910', '11,3988', '11,4989'}
'11,3989', {}, {'11,4997'}, {'11,4997'}, {'11,3989', '11,4997'}
'11,3990', {}, {'11,4996'}, {'11,4996'}, {'11,3990', '11,4996'}
'11,3991', {}, {'11,4995'}, {'11,4995'}, {'11,3991', '11,4995'}
'11,3992', {}, {'11,5004'}, {'11,5004'}, {'11,3992', '11,5004'}
'11,3993', {}, {'11,3918', '11,4776', '11,4778'}, {'11,3918', '11,4778'}, {'11,3918', '11,3993', '11,4776', '11,4778'}
'11,3994', {}, {'11,5009'}, {'11,5009'}, {'11,3994', '11,5009'}
'11,3995', {}, {'11,5008'}, {'11,5008'}, {'11,3995', '11,5008'}
'11,3996', {}, {'11,5007'}, {'11,5007'}, {'11,3996', '11,5007'}
'11,3997', {}, {'11,5227'}, {'11,5227'}, {'11,3997', '11,5227'}
'11,3998', {}, {'11,5182'}, {'11,5182'}, {'11,3998', '11,5182'}
'11,3999', {}, {'11,4105', '11,5252', '11,5460'}, {'11,4105', '11,5252'}, {'11,3999', '11,4105', '11,5252', '11,5460'}
'11,4000', {}, {'11,5251'}, {'11,5251'}, {'11,4000', '11,5251'}
'11,4001', {}, {'11,5253'}, {'11,5253'}, {'11,4001', '11,5253'}
'11,4002', {}, {'11,4053', '11,5195', '11,5198'}, {'11,5195'}, {'11,4002', '11,4053', '11,5195', '11,5198'}
'11,4003', {}, {'11,3118', '11,3643', '11,4495'}, {'11,3118', '11,4495'}, {'11,3118', '11,3643', '11,4003', '11,4495'}
'11,4004', {}, {'11,5307'}, {'11,5307'}, {'11,4004', '11,5307'}
'11,4005', {}, {'11,5306'}, {'11,5306'}, {'11,4005', '11,5306'}
'11,4006', {}, {'11,5308'}, {'11,5308'}, {'11,4006', '11,5308'}
'11,4007', {}, {'11,5202'}, {'11,5202'}, {'11,4007', '11,5202'}
'11,4008', {}, {'11,5201'}, {'11,5201'}, {'11,4008', '11,5201'}
'11,4009', {}, {'11,5203'}, {'11,5203'}, {'11,4009', '11,5203'}
'11,4010', {}, {'11,4087'}, {'11,4087'}, {'11,4010', '11,4087'}
'11,4011', {}, {'11,4023'}, {'11,4023'}, {'11,4011', '11,4023'}
'11,4012', {}, {'11,4082'}, {'11,4082'}, {'11,4012', '11,4082'}
'11,4013', {}, {'11,4016'}, {'11,4016'}, {'11,4013', '11,4016'}
'11,4014', {}, {'11,3955', '11,4022', '11,5311'}, {'11,4022', '11,5311'}, {'11,3955', '11,4014', '11,4022', '11,5311'}
'11,4015', {}, {'11,4094'}, {'11,4094'}, {'11,4015', '11,4094'}
'11,4016', {}, {'11,4013'}, {'11,4013'}, {'11,4013', '11,4016'}
'11,4017', {}, {'11,3695'}, {'11,3695'}, {'11,3695', '11,4017'}
'11,4018', {}, {'11,3694'}, {'11,3694'}, {'11,3694', '11,4018'}
'11,4019', {}, {'11,4099'}, {'11,4099'}, {'11,4019', '11,4099'}
'11,4020', {}, {'11,4097'}, {'11,4097'}, {'11,4020', '11,4097'}
'11,4021', {}, {'11,4098'}, {'11,4098'}, {'11,4021', '11,4098'}
'11,4022', {}, {'11,3955', '11,4014', '11,5311'}, {'11,3955', '11,4014'}, {'11,3955', '11,4014', '11,4022', '11,5311'}
'11,4023', {}, {'11,4011'}, {'11,4011'}, {'11,4011', '11,4023'}
'11,4024', {}, {'11,3693'}, {'11,3693'}, {'11,3693', '11,4024'}
'11,4025', {}, {'11,3692', '11,3721', '11,4083'}, {'11,3692', '11,4083'}, {'11,3692', '11,3721', '11,4025', '11,4083'}
'11,4030', {}, {'11,4091'}, {'11,4091'}, {'11,4030', '11,4091'}
'11,4031', {}, {'11,4588', '11,5230'}, {'11,4588', '11,5230'}, {'11,4031', '11,4588', '11,5230'}
'11,4032', {}, {'11,5228'}, {'11,5228'}, {'11,4032', '11,5228'}
'11,4033', {}, {'11,5229'}, {'11,5229'}, {'11,4033', '11,5229'}
'11,4034', {}, {'11,4608', '11,5259'}, {'11,4608', '11,5259'}, {'11,4034', '11,4608', '11,5259'}
'11,4035', {}, {'11,5257'}, {'11,5257'}, {'11,4035', '11,5257'}
'11,4036', {}, {'11,5258'}, {'11,5258'}, {'11,4036', '11,5258'}
'11,4037', {}, {'11,5184'}, {'11,5184'}, {'11,4037', '11,5184'}
'11,4038', {}, {'11,5185'}, {'11,5185'}, {'11,4038', '11,5185'}
'11,4039', {}, {'11,5183', '11,5446'}, {'11,5183', '11,5446'}, {'11,4039', '11,5183', '11,5446'}
'11,4040', {}, {'11,5220'}, {'11,5220'}, {'11,4040', '11,5220'}
'11,4041', {}, {'11,5221'}, {'11,5221'}, {'11,4041', '11,5221'}
'11,4042', {}, {'11,5219', '11,5458'}, {'11,5219', '11,5458'}, {'11,4042', '11,5219', '11,5458'}
'11,4043', {}, {'11,5310'}, {'11,5310'}, {'11,4043', '11,5310'}
'11,4044', {}, {'11,5309'}, {'11,5309'}, {'11,4044', '11,5309'}
'11,4045', {}, {'11,5314'}, {'11,5314'}, {'11,4045', '11,5314'}
'11,4046', {}, {'11,5315'}, {'11,5315'}, {'11,4046', '11,5315'}
'11,4047', {}, {'11,5313'}, {'11,5313'}, {'11,4047', '11,5313'}
'11,4048', {}, {'11,5312'}, {'11,5312'}, {'11,4048', '11,5312'}
'11,4049', {}, {'11,4052', '11,5197', '11,5199'}, {'11,5199'}, {'11,4049', '11,4052', '11,5197', '11,5199'}
'11,4050', {}, {'11,4051', '11,5196', '11,5200'}, {'11,5200'}, {'11,4050', '11,4051', '11,5196', '11,5200'}
'11,4051', {}, {'11,4050', '11,5196', '11,5200'}, {'11,5196'}, {'11,4050', '11,4051', '11,5196', '11,5200'}
'11,4052', {}, {'11,4049', '11,5197', '11,5199'}, {'11,5197'}, {'11,4049', '11,4052', '11,5197', '11,5199'}
'11,4053', {}, {'11,4002', '11,5195', '11,5198'}, {'11,5198'}, {'11,4002', '11,4053', '11,5195', '11,5198'}
'11,4054', {}, {'11,5246'}, {'11,5246'}, {'11,4054', '11,5246'}
'11,4055', {}, {'11,5247'}, {'11,5247'}, {'11,4055', '11,5247'}
'11,4056', {}, {'11,5243'}, {'11,5243'}, {'11,4056', '11,5243'}
'11,4057', {}, {'11,5244'}, {'11,5244'}, {'11,4057', '11,5244'}
'11,4058', {}, {'11,5245'}, {'11,5245'}, {'11,4058', '11,5245'}
'11,4059', {}, {'11,5241'}, {'11,5241'}, {'11,4059', '11,5241'}
'11,4060', {}, {'11,3943', '11,5242', '11,5297'}, {'11,3943', '11,5242'}, {'11,3943', '11,4060', '11,5242', '11,5297'}
'11,4061', {}, {'11,5214'}, {'11,5214'}, {'11,4061', '11,5214'}
'11,4062', {}, {'11,5213'}, {'11,5213'}, {'11,4062', '11,5213'}
'11,4063', {}, {'11,5209'}, {'11,5209'}, {'11,4063', '11,5209'}
'11,4064', {}, {'11,5210'}, {'11,5210'}, {'11,4064', '11,5210'}
'11,4065', {}, {'11,5212'}, {'11,5212'}, {'11,4065', '11,5212'}
'11,4066', {}, {'11,5211'}, {'11,5211'}, {'11,4066', '11,5211'}
'11,4067', {}, {'11,3915', '11,4808', '11,4935'}, {'11,3915', '11,4935'}, {'11,3915', '11,4067', '11,4808', '11,4935'}
'11,4068', {}, {'11,5290'}, {'11,5290'}, {'11,4068', '11,5290'}
'11,4069', {}, {'11,5289'}, {'11,5289'}, {'11,4069', '11,5289'}
'11,4070', {}, {'11,5284'}, {'11,5284'}, {'11,4070', '11,5284'}
'11,4071', {}, {'11,5285'}, {'11,5285'}, {'11,4071', '11,5285'}
'11,4072', {}, {'11,5288'}, {'11,5288'}, {'11,4072', '11,5288'}
'11,4073', {}, {'11,5286'}, {'11,5286'}, {'11,4073', '11,5286'}
'11,4074', {}, {'11,5287'}, {'11,5287'}, {'11,4074', '11,5287'}
'11,4075', {}, {'11,5189'}, {'11,5189'}, {'11,4075', '11,5189'}
'11,4076', {}, {'11,5188'}, {'11,5188'}, {'11,4076', '11,5188'}
'11,4077', {}, {'11,5192'}, {'11,5192'}, {'11,4077', '11,5192'}
'11,4078', {}, {'11,5191'}, {'11,5191'}, {'11,4078', '11,5191'}
'11,4079', {}, {'11,5190'}, {'11,5190'}, {'11,4079', '11,5190'}
'11,4080', {}, {'11,3697', '11,5207'}, {'11,3697'}, {'11,3697', '11,4080', '11,5207'}
'11,4081', {}, {'11,3777'}, {'11,3777'}, {'11,3777', '11,4081'}
'11,4082', {}, {'11,4012'}, {'11,4012'}, {'11,4012', '11,4082'}
'11,4083', {}, {'11,3692', '11,3721', '11,4025'}, {'11,3721', '11,4025'}, {'11,3692', '11,3721', '11,4025', '11,4083'}
'11,4084', {}, {'11,4095'}, {'11,4095'}, {'11,4084', '11,4095'}
'11,4085', {}, {'11,3729'}, {'11,3729'}, {'11,3729', '11,4085'}
'11,4086', {}, {'11,3730'}, {'11,3730'}, {'11,3730', '11,4086'}
'11,4087', {}, {'11,4010'}, {'11,4010'}, {'11,4010', '11,4087'}
'11,4088', {}, {'11,3629'}, {'11,3629'}, {'11,3629', '11,4088'}
'11,4090', {}, {'11,3901'}, {'11,3901'}, {'11,3901', '11,4090'}
'11,4091', {}, {'11,4030'}, {'11,4030'}, {'11,4030', '11,4091'}
'11,4092', {}, {'11,3733'}, {'11,3733'}, {'11,3733', '11,4092'}
'11,4093', {}, {'11,3723'}, {'11,3723'}, {'11,3723', '11,4093'}
'11,4094', {}, {'11,4015'}, {'11,4015'}, {'11,4015', '11,4094'}
'11,4095', {}, {'11,4084'}, {'11,4084'}, {'11,4084', '11,4095'}
'11,4096', {}, {'11,3567'}, {'11,3567'}, {'11,3567', '11,4096'}
'11,4097', {}, {'11,4020'}, {'11,4020'}, {'11,4020', '11,4097'}
'11,4098', {}, {'11,4021'}, {'11,4021'}, {'11,4021', '11,4098'}
'11,4099', {}, {'11,4019'}, {'11,4019'}, {'11,4019', '11,4099'}
'11,4100', {}, {'11,4107', '11,5474'}, {'11,4107'}, {'11,4100', '11,4107', '11,5474'}
'11,4101', {}, {'11,4117'}, {'11,4117'}, {'11,4101', '11,4117'}
'11,4102', {}, {'11,4118'}, {'11,4118'}, {'11,4102', '11,4118'}
'11,4103', {}, {'11,4116'}, {'11,4116'}, {'11,4103', '11,4116'}
'11,4104', {}, {'11,4126'}, {'11,4126'}, {'11,4104', '11,4126'}
'11,4105', {}, {'11,3999', '11,5252', '11,5460'}, {'11,3999', '11,5460'}, {'11,3999', '11,4105', '11,5252', '11,5460'}
'11,4106', {}, {'11,5473'}, {'11,5473'}, {'11,4106', '11,5473'}
'11,4107', {}, {'11,4100', '11,5474'}, {'11,4100', '11,5474'}, {'11,4100', '11,4107', '11,5474'}
'11,4108', {}, {'11,5476'}, {'11,5476'}, {'11,4108', '11,5476'}
'11,4109', {}, {'11,5475'}, {'11,5475'}, {'11,4109', '11,5475'}
'11,4110', {}, {'11,5472'}, {'11,5472'}, {'11,4110', '11,5472'}
'11,4111', {}, {'11,5477'}, {'11,5477'}, {'11,4111', '11,5477'}
'11,4112', {}, {'11,5478'}, {'11,5478'}, {'11,4112', '11,5478'}
'11,4113', {}, {'11,5479'}, {'11,5479'}, {'11,4113', '11,5479'}
'11,4114', {}, {'11,2929', '11,2975'}, {'11,2929', '11,2975'}, {'11,2929', '11,2975', '11,4114'}
'11,4115', {}, {'11,2931', '11,2949', '11,2958'}, {'11,2931', '11,2958'}, {'11,2931', '11,2949', '11,2958', '11,4115'}
'11,4116', {}, {'11,4103'}, {'11,4103'}, {'11,4103', '11,4116'}
'11,4117', {}, {'11,4101'}, {'11,4101'}, {'11,4101', '11,4117'}
'11,4118', {}, {'11,4102'}, {'11,4102'}, {'11,4102', '11,4118'}
'11,4119', {}, {'11,4121'}, {'11,4121'}, {'11,4119', '11,4121'}
'11,4121', {}, {'11,4119'}, {'11,4119'}, {'11,4119', '11,4121'}
'11,4122', {}, {'11,3736'}, {'11,3736'}, {'11,3736', '11,4122'}
'11,4123', {}, {'11,3737'}, {'11,3737'}, {'11,3737', '11,4123'}
'11,4124', {}, {'11,3159', '11,3644'}, {'11,3644'}, {'11,3159', '11,3644', '11,4124'}
'11,4125', {}, {'11,4176'}, {'11,4176'}, {'11,4125', '11,4176'}
'11,4126', {}, {'11,4104'}, {'11,4104'}, {'11,4104', '11,4126'}
'11,4127', {}, {'11,3760'}, {'11,3760'}, {'11,3760', '11,4127'}
'11,4128', {}, {'11,3739'}, {'11,3739'}, {'11,3739', '11,4128'}
'11,4129', {}, {'11,4161'}, {'11,4161'}, {'11,4129', '11,4161'}
'11,4130', {}, {'11,4175'}, {'11,4175'}, {'11,4130', '11,4175'}
'11,4131', {}, {'11,4166'}, {'11,4166'}, {'11,4131', '11,4166'}
'11,4133', {}, {'11,4658', '11,5484'}, {'11,4658', '11,5484'}, {'11,4133', '11,4658', '11,5484'}
'11,4134', {}, {'11,5483'}, {'11,5483'}, {'11,4134', '11,5483'}
'11,4135', {}, {'11,5481'}, {'11,5481'}, {'11,4135', '11,5481'}
'11,4136', {}, {'11,5480'}, {'11,5480'}, {'11,4136', '11,5480'}
'11,4137', {}, {'11,5482'}, {'11,5482'}, {'11,4137', '11,5482'}
'11,4138', {}, {'11,5496'}, {'11,5496'}, {'11,4138', '11,5496'}
'11,4139', {}, {'11,5491'}, {'11,5491'}, {'11,4139', '11,5491'}
'11,4140', {}, {'11,5487'}, {'11,5487'}, {'11,4140', '11,5487'}
'11,4141', {}, {'11,5488'}, {'11,5488'}, {'11,4141', '11,5488'}
'11,4142', {}, {'11,5490'}, {'11,5490'}, {'11,4142', '11,5490'}
'11,4143', {}, {'11,5489'}, {'11,5489'}, {'11,4143', '11,5489'}
'11,4144', {}, {'11,5486'}, {'11,5486'}, {'11,4144', '11,5486'}
'11,4145', {}, {'11,5492'}, {'11,5492'}, {'11,4145', '11,5492'}
'11,4146', {}, {'11,5493'}, {'11,5493'}, {'11,4146', '11,5493'}
'11,4147', {}, {'11,5494'}, {'11,5494'}, {'11,4147', '11,5494'}
'11,4148', {}, {'11,5495'}, {'11,5495'}, {'11,4148', '11,5495'}
'11,4149', {}, {'11,5485'}, {'11,5485'}, {'11,4149', '11,5485'}
'11,4150', {}, {'11,5497'}, {'11,5497'}, {'11,4150', '11,5497'}
'11,4151', {}, {'11,5498'}, {'11,5498'}, {'11,4151', '11,5498'}
'11,4152', {}, {'11,5499'}, {'11,5499'}, {'11,4152', '11,5499'}
'11,4153', {}, {'11,3738'}, {'11,3738'}, {'11,3738', '11,4153'}
'11,4154', {}, {'11,3761'}, {'11,3761'}, {'11,3761', '11,4154'}
'11,4155', {}, {'11,3740'}, {'11,3740'}, {'11,3740', '11,4155'}
'11,4156', {}, {'11,3130', '11,3445', '11,3641'}, {'11,3445', '11,3641'}, {'11,3130', '11,3445', '11,3641', '11,4156'}
'11,4157', {}, {'11,3145', '11,3650'}, {'11,3650'}, {'11,3145', '11,3650', '11,4157'}
'11,4159', {}, {'11,3757'}, {'11,3757'}, {'11,3757', '11,4159'}
'11,4160', {}, {'11,3769'}, {'11,3769'}, {'11,3769', '11,4160'}
'11,4161', {}, {'11,4129'}, {'11,4129'}, {'11,4129', '11,4161'}
'11,4162', {}, {'11,3753'}, {'11,3753'}, {'11,3753', '11,4162'}
'11,4163', {}, {'11,4172'}, {'11,4172'}, {'11,4163', '11,4172'}
'11,4164', {}, {'11,3766'}, {'11,3766'}, {'11,3766', '11,4164'}
'11,4165', {}, {'11,3754'}, {'11,3754'}, {'11,3754', '11,4165'}
'11,4166', {}, {'11,4131'}, {'11,4131'}, {'11,4131', '11,4166'}
'11,4168', {}, {'11,3646'}, {'11,3646'}, {'11,3646', '11,4168'}
'11,4169', {}, {'11,3651'}, {'11,3651'}, {'11,3651', '11,4169'}
'11,4171', {}, {'11,4173'}, {'11,4173'}, {'11,4171', '11,4173'}
'11,4172', {}, {'11,4163'}, {'11,4163'}, {'11,4163', '11,4172'}
'11,4173', {}, {'11,4171'}, {'11,4171'}, {'11,4171', '11,4173'}
'11,4174', {}, {'11,3645'}, {'11,3645'}, {'11,3645', '11,4174'}
'11,4175', {}, {'11,4130'}, {'11,4130'}, {'11,4130', '11,4175'}
'11,4176', {}, {'11,4125'}, {'11,4125'}, {'11,4125', '11,4176'}
'11,4177', {}, {'11,2956', '11,2988'}, {'11,2956', '11,2988'}, {'11,2956', '11,2988', '11,4177'}
'11,4178', {}, {'11,2928', '11,2957', '11,2974', '11,2986', '11,3878'}, {'11,2957', '11,2986', '11,3878'}, {'11,2928', '11,2957', '11,2974', '11,2986', '11,3878', '11,4178'}
'11,4179', {}, {'11,2959'}, {'11,2959'}, {'11,2959', '11,4179'}
'11,4180', {}, {'11,2960'}, {'11,2960'}, {'11,2960', '11,4180'}
'11,4181', {}, {'11,2961', '11,2990'}, {'11,2961', '11,2990'}, {'11,2961', '11,2990', '11,4181'}
'11,4182', {}, {'11,2962', '11,2989'}, {'11,2962', '11,2989'}, {'11,2962', '11,2989', '11,4182'}
'11,4183', {}, {'11,2963', '11,2993'}, {'11,2963', '11,2993'}, {'11,2963', '11,2993', '11,4183'}
'11,4188', {}, {'11,4189'}, {'11,4189'}, {'11,4188', '11,4189'}
'11,4189', {}, {'11,4188'}, {'11,4188'}, {'11,4188', '11,4189'}
'11,4190', {}, {'11,3913'}, {'11,3913'}, {'11,3913', '11,4190'}
'11,4192', {'11,7149'}, {}, {}, {'11,4192', '11,7149'}
'11,4194', {}, {'11,4392'}, {'11,4392'}, {'11,4194', '11,4392'}
'11,4197', {}, {'11,4261'}, {'11,4261'}, {'11,4197', '11,4261'}
'11,4203', {}, {'11,4213'}, {'11,4213'}, {'11,4203', '11,4213'}
'11,4213', {}, {'11,4203'}, {'11,4203'}, {'11,4203', '11,4213'}
'11,4223', {'11,4983', '11,7147'}, {}, {'11,4818'}, {'11,4223', '11,4801', '11,4818', '11,4983', '11,7147'}
'11,4225', {}, {'11,4265'}, {'11,4265'}, {'11,4225', '11,4265'}
'11,4226', {}, {'11,4382'}, {'11,4382'}, {'11,4226', '11,4382'}
'11,4229', {'11,4786'}, {}, {'11,4779'}, {'11,4229', '11,4779', '11,4786'}
'11,4230', {'11,1742'}, {}, {}, {'11,1742', '11,2111', '11,4230'}
'11,4231', {'11,4982'}, {}, {'11,4743'}, {'11,4231', '11,4743', '11,4766', '11,4982'}
'11,4232', {'11,4979'}, {}, {'11,4828'}, {'11,4232', '11,4828', '11,4979'}
'11,4235', {'11,4911'}, {}, {'11,4802'}, {'11,4235', '11,4802', '11,4911'}
'11,4237', {}, {'11,4282'}, {'11,4282'}, {'11,4237', '11,4282'}
'11,4242', {}, {'11,4245'}, {}, {'11,4242', '11,4245'}
'11,4243', {}, {'11,4247'}, {}, {'11,4243', '11,4247'}
'11,4244', {}, {'11,4246'}, {}, {'11,4244', '11,4246'}
'11,4245', {}, {'11,4242'}, {}, {'11,4242', '11,4245'}
'11,4246', {}, {'11,4244'}, {}, {'11,4244', '11,4246'}
'11,4247', {}, {'11,4243'}, {}, {'11,4243', '11,4247'}
'11,4253', {}, {}, {'11,4747'}, {'11,4253', '11,4747', '11,4764'}
'11,4254', {}, {'11,3911'}, {'11,3911'}, {'11,3911', '11,4254'}
'11,4256', {}, {}, {'11,1738'}, {'11,1738', '11,2112', '11,4256'}
'11,4261', {}, {'11,4197'}, {'11,4197'}, {'11,4197', '11,4261'}
'11,4265', {}, {'11,4225'}, {'11,4225'}, {'11,4225', '11,4265'}
'11,4266', {}, {'11,3931'}, {'11,3931'}, {'11,3931', '11,4266'}
'11,4268', {}, {'11,3189'}, {'11,3189'}, {'11,3189', '11,4268'}
'11,4270', {}, {'11,4607'}, {'11,4607'}, {'11,4270', '11,4607'}
'11,4279', {'11,1754'}, {}, {'11,1730'}, {'11,1730', '11,1754', '11,4279'}
'11,4281', {'11,1743'}, {}, {}, {'11,1743', '11,2109', '11,4281'}
'11,4282', {}, {'11,4237'}, {'11,4237'}, {'11,4237', '11,4282'}
'11,4283', {'11,1744'}, {}, {}, {'11,1744', '11,2114', '11,4283'}
'11,4284', {'11,4742'}, {}, {'11,4763'}, {'11,4284', '11,4742', '11,4763'}
'11,4285', {'11,4790'}, {}, {'11,4790'}, {'11,4285', '11,4790'}
'11,4300', {}, {'11,3354'}, {'11,3354'}, {'11,3354', '11,4300'}
'11,4306', {}, {'11,4307', '11,4367', '11,4373'}, {'11,4307'}, {'11,4306', '11,4307', '11,4367', '11,4373'}
'11,4307', {}, {'11,4306', '11,4367', '11,4373'}, {'11,4306'}, {'11,4306', '11,4307', '11,4367', '11,4373'}
'11,4309', {}, {'11,4330'}, {'11,4330'}, {'11,4309', '11,4330'}
'11,4316', {}, {'11,3209'}, {'11,3209'}, {'11,3209', '11,4316'}
'11,4317', {}, {'11,4329'}, {'11,4329'}, {'11,4317', '11,4329'}
'11,4326', {}, {'11,4480'}, {}, {'11,4326', '11,4480'}
'11,4329', {}, {'11,4317'}, {'11,4317'}, {'11,4317', '11,4329'}
'11,4330', {}, {'11,4309'}, {'11,4309'}, {'11,4309', '11,4330'}
'11,4359', {}, {'11,3382'}, {'11,3382'}, {'11,3382', '11,4359'}
'11,4360', {}, {'11,3438'}, {'11,3438'}, {'11,3438', '11,4360'}
'11,4361', {}, {'11,4365', '11,4371'}, {}, {'11,4361', '11,4365', '11,4371'}
'11,4362', {}, {'11,4364', '11,4368', '11,4374'}, {}, {'11,4362', '11,4364', '11,4368', '11,4374'}
'11,4363', {}, {'11,4366', '11,4579'}, {'11,4579'}, {'11,4363', '11,4366', '11,4579'}
'11,4364', {}, {'11,4362', '11,4368', '11,4374'}, {}, {'11,4362', '11,4364', '11,4368', '11,4374'}
'11,4365', {}, {'11,4361', '11,4371'}, {}, {'11,4361', '11,4365', '11,4371'}
'11,4366', {}, {'11,4363', '11,4579'}, {}, {'11,4363', '11,4366', '11,4579'}
'11,4367', {}, {'11,4306', '11,4307', '11,4373'}, {'11,4373'}, {'11,4306', '11,4307', '11,4367', '11,4373'}
'11,4368', {}, {'11,4362', '11,4364', '11,4374'}, {}, {'11,4362', '11,4364', '11,4368', '11,4374'}
'11,4371', {}, {'11,4361', '11,4365'}, {}, {'11,4361', '11,4365', '11,4371'}
'11,4372', {}, {'11,4377'}, {}, {'11,4372', '11,4377'}
'11,4373', {}, {'11,4306', '11,4307', '11,4367'}, {'11,4367'}, {'11,4306', '11,4307', '11,4367', '11,4373'}
'11,4374', {}, {'11,4362', '11,4364', '11,4368'}, {}, {'11,4362', '11,4364', '11,4368', '11,4374'}
'11,4375', {}, {'11,4376'}, {}, {'11,4375', '11,4376'}
'11,4376', {}, {'11,4375'}, {}, {'11,4375', '11,4376'}
'11,4377', {}, {'11,4372'}, {}, {'11,4372', '11,4377'}
'11,4381', {}, {}, {'11,4924'}, {'11,4381', '11,4805', '11,4924'}
'11,4382', {}, {'11,4226'}, {'11,4226'}, {'11,4226', '11,4382'}
'11,4390', {}, {'11,5447'}, {'11,5447'}, {'11,4390', '11,5447'}
'11,4392', {}, {'11,4194'}, {'11,4194'}, {'11,4194', '11,4392'}
'11,4400', {}, {'11,5462'}, {'11,5462'}, {'11,4400', '11,5462'}
'11,4417', {}, {'11,4454'}, {'11,4454'}, {'11,4417', '11,4454'}
'11,4419', {}, {'11,4438'}, {'11,4438'}, {'11,4419', '11,4438'}
'11,4430', {}, {'11,4485'}, {'11,4485'}, {'11,4430', '11,4485'}
'11,4438', {}, {'11,4419'}, {'11,4419'}, {'11,4419', '11,4438'}
'11,4449', {}, {'11,3932'}, {'11,3932'}, {'11,3932', '11,4449'}
'11,4451', {}, {'11,4638'}, {'11,4638'}, {'11,4451', '11,4638'}
'11,4454', {}, {'11,4417'}, {'11,4417'}, {'11,4417', '11,4454'}
'11,4462', {}, {'11,4488'}, {}, {'11,4462', '11,4488'}
'11,4470', {}, {'11,3938', '11,5231'}, {'11,3938'}, {'11,3938', '11,4470', '11,5231'}
'11,4480', {}, {'11,4326'}, {}, {'11,4326', '11,4480'}
'11,4485', {}, {'11,4430'}, {'11,4430'}, {'11,4430', '11,4485'}
'11,4488', {}, {'11,4462'}, {}, {'11,4462', '11,4488'}
'11,4495', {}, {'11,3118', '11,3643', '11,4003'}, {'11,3643', '11,4003'}, {'11,3118', '11,3643', '11,4003', '11,4495'}
'11,4522', {}, {'11,3648'}, {'11,3648'}, {'11,3648', '11,4522'}
'11,4525', {}, {'11,3647'}, {'11,3647'}, {'11,3647', '11,4525'}
'11,4579', {}, {'11,4363', '11,4366'}, {'11,4363'}, {'11,4363', '11,4366', '11,4579'}
'11,4585', {}, {'11,3981'}, {'11,3981'}, {'11,3981', '11,4585'}
'11,4588', {}, {'11,4031', '11,5230'}, {'11,4031'}, {'11,4031', '11,4588', '11,5230'}
'11,4607', {}, {'11,4270'}, {'11,4270'}, {'11,4270', '11,4607'}
'11,4608', {}, {'11,4034', '11,5259'}, {'11,4034'}, {'11,4034', '11,4608', '11,5259'}
'11,4631', {}, {'11,3642'}, {'11,3642'}, {'11,3642', '11,4631'}
'11,4632', {}, {'11,3649'}, {'11,3649'}, {'11,3649', '11,4632'}
'11,4633', {}, {'11,3490'}, {'11,3490'}, {'11,3490', '11,4633'}
'11,4638', {}, {'11,4451'}, {'11,4451'}, {'11,4451', '11,4638'}
'11,4658', {}, {'11,4133', '11,5484'}, {'11,4133'}, {'11,4133', '11,4658', '11,5484'}
'11,4665', {}, {'11,4697'}, {}, {'11,4665', '11,4697'}
'11,4666', {}, {'11,4695', '11,4696'}, {}, {'11,4666', '11,4695', '11,4696'}
'11,4667', {}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4668', '11,4720', '11,4733'}, {'11,3896', '11,4668'}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}
'11,4668', {}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4720', '11,4733'}, {'11,3880', '11,4667'}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}
'11,4669', {}, {'11,4721', '11,4734'}, {}, {'11,4669', '11,4721', '11,4734'}
'11,4670', {}, {'11,3876', '11,3886', '11,3890', '11,4719', '11,4732'}, {'11,3876'}, {'11,3876', '11,3886', '11,3890', '11,4670', '11,4719', '11,4732'}
'11,4671', {}, {'11,4672'}, {'11,4672'}, {'11,4671', '11,4672'}
'11,4672', {}, {'11,4671'}, {'11,4671'}, {'11,4671', '11,4672'}
'11,4674', {}, {'11,4677', '11,4728', '11,4730'}, {'11,4677'}, {'11,4674', '11,4677', '11,4728', '11,4730'}
'11,4675', {}, {'11,4676', '11,4727', '11,4731'}, {'11,4676', '11,4727'}, {'11,4675', '11,4676', '11,4727', '11,4731'}
'11,4676', {}, {'11,4675', '11,4727', '11,4731'}, {'11,4675', '11,4731'}, {'11,4675', '11,4676', '11,4727', '11,4731'}
'11,4677', {}, {'11,4674', '11,4728', '11,4730'}, {'11,4674'}, {'11,4674', '11,4677', '11,4728', '11,4730'}
'11,4678', {}, {'11,4729'}, {}, {'11,4678', '11,4729'}
'11,4679', {}, {'11,4725'}, {}, {'11,4679', '11,4725'}
'11,4680', {}, {'11,4726'}, {}, {'11,4680', '11,4726'}
'11,4681', {}, {'11,4686', '11,4688', '11,4693'}, {'11,4688'}, {'11,4681', '11,4686', '11,4688', '11,4693'}
'11,4682', {}, {'11,4687', '11,4689', '11,4694'}, {'11,4689'}, {'11,4682', '11,4687', '11,4689', '11,4694'}
'11,4683', {}, {'11,4690'}, {'11,4690'}, {'11,4683', '11,4690'}
'11,4684', {}, {'11,4691'}, {'11,4691'}, {'11,4684', '11,4691'}
'11,4685', {}, {'11,4692'}, {'11,4692'}, {'11,4685', '11,4692'}
'11,4686', {}, {'11,4681', '11,4688', '11,4693'}, {'11,4693'}, {'11,4681', '11,4686', '11,4688', '11,4693'}
'11,4687', {}, {'11,4682', '11,4689', '11,4694'}, {'11,4694'}, {'11,4682', '11,4687', '11,4689', '11,4694'}
'11,4688', {}, {'11,4681', '11,4686', '11,4693'}, {'11,4681'}, {'11,4681', '11,4686', '11,4688', '11,4693'}
'11,4689', {}, {'11,4682', '11,4687', '11,4694'}, {'11,4682'}, {'11,4682', '11,4687', '11,4689', '11,4694'}
'11,4690', {}, {'11,4683'}, {'11,4683'}, {'11,4683', '11,4690'}
'11,4691', {}, {'11,4684'}, {'11,4684'}, {'11,4684', '11,4691'}
'11,4692', {}, {'11,4685'}, {'11,4685'}, {'11,4685', '11,4692'}
'11,4693', {}, {'11,4681', '11,4686', '11,4688'}, {'11,4686'}, {'11,4681', '11,4686', '11,4688', '11,4693'}
'11,4694', {}, {'11,4682', '11,4687', '11,4689'}, {'11,4687'}, {'11,4682', '11,4687', '11,4689', '11,4694'}
'11,4695', {}, {'11,4666', '11,4696'}, {'11,4696'}, {'11,4666', '11,4695', '11,4696'}
'11,4696', {}, {'11,4666', '11,4695'}, {'11,4695'}, {'11,4666', '11,4695', '11,4696'}
'11,4697', {}, {'11,4665'}, {}, {'11,4665', '11,4697'}
'11,4698', {}, {'11,4701', '11,4724'}, {}, {'11,4698', '11,4701', '11,4724'}
'11,4699', {}, {'11,4700', '11,4722', '11,4723'}, {'11,4723'}, {'11,4699', '11,4700', '11,4722', '11,4723'}
'11,4700', {}, {'11,4699', '11,4722', '11,4723'}, {'11,4722'}, {'11,4699', '11,4700', '11,4722', '11,4723'}
'11,4701', {}, {'11,4698', '11,4724'}, {'11,4724'}, {'11,4698', '11,4701', '11,4724'}
'11,4702', {}, {'11,4703'}, {}, {'11,4702', '11,4703'}
'11,4703', {}, {'11,4702'}, {}, {'11,4702', '11,4703'}
'11,4705', {}, {'11,4708', '11,4713', '11,4718'}, {'11,4713'}, {'11,4705', '11,4708', '11,4713', '11,4718'}
'11,4706', {}, {'11,4707', '11,4712', '11,4717'}, {'11,4712', '11,4717'}, {'11,4706', '11,4707', '11,4712', '11,4717'}
'11,4707', {}, {'11,4706', '11,4712', '11,4717'}, {'11,4712', '11,4717'}, {'11,4706', '11,4707', '11,4712', '11,4717'}
'11,4708', {}, {'11,4705', '11,4713', '11,4718'}, {'11,4718'}, {'11,4705', '11,4708', '11,4713', '11,4718'}
'11,4709', {}, {'11,4716'}, {'11,4716'}, {'11,4709', '11,4716'}
'11,4710', {}, {'11,4714'}, {'11,4714'}, {'11,4710', '11,4714'}
'11,4711', {}, {'11,4715'}, {'11,4715'}, {'11,4711', '11,4715'}
'11,4712', {}, {'11,4706', '11,4707', '11,4717'}, {'11,4706', '11,4707'}, {'11,4706', '11,4707', '11,4712', '11,4717'}
'11,4713', {}, {'11,4705', '11,4708', '11,4718'}, {'11,4705'}, {'11,4705', '11,4708', '11,4713', '11,4718'}
'11,4714', {}, {'11,4710'}, {'11,4710'}, {'11,4710', '11,4714'}
'11,4715', {}, {'11,4711'}, {'11,4711'}, {'11,4711', '11,4715'}
'11,4716', {}, {'11,4709'}, {'11,4709'}, {'11,4709', '11,4716'}
'11,4717', {}, {'11,4706', '11,4707', '11,4712'}, {'11,4706', '11,4707'}, {'11,4706', '11,4707', '11,4712', '11,4717'}
'11,4718', {}, {'11,4705', '11,4708', '11,4713'}, {'11,4708'}, {'11,4705', '11,4708', '11,4713', '11,4718'}
'11,4719', {}, {'11,3876', '11,3886', '11,3890', '11,4670', '11,4732'}, {'11,3890', '11,4732'}, {'11,3876', '11,3886', '11,3890', '11,4670', '11,4719', '11,4732'}
'11,4720', {}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4733'}, {'11,3879', '11,4733'}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}
'11,4721', {}, {'11,4669', '11,4734'}, {'11,4734'}, {'11,4669', '11,4721', '11,4734'}
'11,4722', {}, {'11,4699', '11,4700', '11,4723'}, {'11,4700'}, {'11,4699', '11,4700', '11,4722', '11,4723'}
'11,4723', {}, {'11,4699', '11,4700', '11,4722'}, {'11,4699'}, {'11,4699', '11,4700', '11,4722', '11,4723'}
'11,4724', {}, {'11,4698', '11,4701'}, {'11,4701'}, {'11,4698', '11,4701', '11,4724'}
'11,4725', {}, {'11,4679'}, {}, {'11,4679', '11,4725'}
'11,4726', {}, {'11,4680'}, {}, {'11,4680', '11,4726'}
'11,4727', {}, {'11,4675', '11,4676', '11,4731'}, {'11,4675', '11,4731'}, {'11,4675', '11,4676', '11,4727', '11,4731'}
'11,4728', {}, {'11,4674', '11,4677', '11,4730'}, {'11,4730'}, {'11,4674', '11,4677', '11,4728', '11,4730'}
'11,4729', {}, {'11,4678'}, {}, {'11,4678', '11,4729'}
'11,4730', {}, {'11,4674', '11,4677', '11,4728'}, {'11,4728'}, {'11,4674', '11,4677', '11,4728', '11,4730'}
'11,4731', {}, {'11,4675', '11,4676', '11,4727'}, {'11,4676', '11,4727'}, {'11,4675', '11,4676', '11,4727', '11,4731'}
'11,4732', {}, {'11,3876', '11,3886', '11,3890', '11,4670', '11,4719'}, {'11,3886', '11,4719'}, {'11,3876', '11,3886', '11,3890', '11,4670', '11,4719', '11,4732'}
'11,4733', {}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720'}, {'11,3891', '11,4720'}, {'11,3879', '11,3880', '11,3891', '11,3896', '11,4667', '11,4668', '11,4720', '11,4733'}
'11,4734', {}, {'11,4669', '11,4721'}, {'11,4721'}, {'11,4669', '11,4721', '11,4734'}
'11,4735', {}, {'11,4736'}, {'11,4736'}, {'11,4735', '11,4736'}
'11,4736', {}, {'11,4735'}, {'11,4735'}, {'11,4735', '11,4736'}
'11,4738', {}, {'11,4739'}, {'11,4739'}, {'11,4738', '11,4739'}
'11,4739', {}, {'11,4738'}, {'11,4738'}, {'11,4738', '11,4739'}
'11,4741', {}, {'11,3907'}, {'11,3907'}, {'11,3907', '11,4741'}
'11,4742', {'11,4284'}, {'11,4763'}, {'11,4763'}, {'11,4284', '11,4742', '11,4763'}
'11,4743', {}, {'11,4766', '11,4982'}, {'11,4231', '11,4766', '11,4982'}, {'11,4231', '11,4743', '11,4766', '11,4982'}
'11,4744', {}, {'11,4771'}, {'11,4771'}, {'11,4744', '11,4771'}
'11,4745', {}, {'11,4760'}, {'11,4760'}, {'11,4745', '11,4760'}
'11,4746', {}, {'11,4762', '11,4860', '11,4975'}, {'11,4762', '11,4860'}, {'11,4746', '11,4762', '11,4860', '11,4975'}
'11,4747', {}, {'11,4764'}, {'11,4253', '11,4764'}, {'11,4253', '11,4747', '11,4764'}
'11,4748', {}, {'11,4767'}, {'11,4767'}, {'11,4748', '11,4767'}
'11,4749', {}, {'11,4775'}, {'11,4775'}, {'11,4749', '11,4775'}
'11,4750', {}, {'11,4774'}, {'11,4774'}, {'11,4750', '11,4774'}
'11,4751', {}, {'11,4773'}, {'11,4773'}, {'11,4751', '11,4773'}
'11,4752', {}, {'11,4759', '11,4785'}, {'11,4759', '11,4785'}, {'11,4752', '11,4759', '11,4785'}
'11,4753', {}, {'11,4761'}, {'11,4761'}, {'11,4753', '11,4761'}
'11,4754', {}, {'11,4765'}, {'11,4765'}, {'11,4754', '11,4765'}
'11,4755', {}, {'11,4772'}, {'11,4772'}, {'11,4755', '11,4772'}
'11,4756', {}, {'11,4770'}, {'11,4770'}, {'11,4756', '11,4770'}
'11,4757', {}, {'11,4769'}, {'11,4769'}, {'11,4757', '11,4769'}
'11,4758', {}, {'11,4768'}, {'11,4768'}, {'11,4758', '11,4768'}
'11,4759', {}, {'11,4752', '11,4785'}, {'11,4752'}, {'11,4752', '11,4759', '11,4785'}
'11,4760', {}, {'11,4745'}, {'11,4745'}, {'11,4745', '11,4760'}
'11,4761', {}, {'11,4753'}, {'11,4753'}, {'11,4753', '11,4761'}
'11,4762', {}, {'11,4746', '11,4860', '11,4975'}, {'11,4746', '11,4975'}, {'11,4746', '11,4762', '11,4860', '11,4975'}
'11,4763', {}, {'11,4742'}, {'11,4284', '11,4742'}, {'11,4284', '11,4742', '11,4763'}
'11,4764', {}, {'11,4747'}, {'11,4747'}, {'11,4253', '11,4747', '11,4764'}
'11,4765', {}, {'11,4754'}, {'11,4754'}, {'11,4754', '11,4765'}
'11,4766', {}, {'11,4743', '11,4982'}, {'11,4743'}, {'11,4231', '11,4743', '11,4766', '11,4982'}
'11,4767', {}, {'11,4748'}, {'11,4748'}, {'11,4748', '11,4767'}
'11,4768', {}, {'11,4758'}, {'11,4758'}, {'11,4758', '11,4768'}
'11,4769', {}, {'11,4757'}, {'11,4757'}, {'11,4757', '11,4769'}
'11,4770', {}, {'11,4756'}, {'11,4756'}, {'11,4756', '11,4770'}
'11,4771', {}, {'11,4744'}, {'11,4744'}, {'11,4744', '11,4771'}
'11,4772', {}, {'11,4755'}, {'11,4755'}, {'11,4755', '11,4772'}
'11,4773', {}, {'11,4751'}, {'11,4751'}, {'11,4751', '11,4773'}
'11,4774', {}, {'11,4750'}, {'11,4750'}, {'11,4750', '11,4774'}
'11,4775', {}, {'11,4749'}, {'11,4749'}, {'11,4749', '11,4775'}
'11,4776', {}, {'11,3918', '11,3993', '11,4778'}, {'11,3918', '11,4778'}, {'11,3918', '11,3993', '11,4776', '11,4778'}
'11,4777', {}, {'11,4794'}, {'11,4794'}, {'11,4777', '11,4794'}
'11,4778', {}, {'11,3918', '11,3993', '11,4776'}, {'11,3993', '11,4776'}, {'11,3918', '11,3993', '11,4776', '11,4778'}
'11,4779', {}, {'11,4786'}, {'11,4229', '11,4786'}, {'11,4229', '11,4779', '11,4786'}
'11,4781', {}, {'11,4793'}, {'11,4793'}, {'11,4781', '11,4793'}
'11,4785', {}, {'11,4752', '11,4759'}, {'11,4752'}, {'11,4752', '11,4759', '11,4785'}
'11,4786', {'11,4229'}, {'11,4779'}, {'11,4779'}, {'11,4229', '11,4779', '11,4786'}
'11,4788', {}, {'11,4792'}, {'11,4792'}, {'11,4788', '11,4792'}
'11,4790', {'11,4285'}, {}, {'11,4285'}, {'11,4285', '11,4790'}
'11,4792', {}, {'11,4788'}, {'11,4788'}, {'11,4788', '11,4792'}
'11,4793', {}, {'11,4781'}, {'11,4781'}, {'11,4781', '11,4793'}
'11,4794', {}, {'11,4777'}, {'11,4777'}, {'11,4777', '11,4794'}
'11,4795', {}, {'11,4798', '11,4915', '11,4968'}, {'11,4915'}, {'11,4795', '11,4798', '11,4915', '11,4968'}
'11,4796', {}, {'11,4800', '11,4964', '11,4967'}, {'11,4967'}, {'11,4796', '11,4800', '11,4964', '11,4967'}
'11,4797', {}, {'11,4799', '11,4965', '11,4966'}, {'11,4966'}, {'11,4797', '11,4799', '11,4965', '11,4966'}
'11,4798', {}, {'11,4795', '11,4915', '11,4968'}, {'11,4968'}, {'11,4795', '11,4798', '11,4915', '11,4968'}
'11,4799', {}, {'11,4797', '11,4965', '11,4966'}, {'11,4965'}, {'11,4797', '11,4799', '11,4965', '11,4966'}
'11,4800', {}, {'11,4796', '11,4964', '11,4967'}, {'11,4964'}, {'11,4796', '11,4800', '11,4964', '11,4967'}
'11,4801', {}, {'11,4818', '11,4983'}, {'11,4818'}, {'11,4223', '11,4801', '11,4818', '11,4983', '11,7147'}
'11,4802', {}, {'11,4911'}, {'11,4235', '11,4911'}, {'11,4235', '11,4802', '11,4911'}
'11,4803', {}, {'11,4923'}, {'11,4923'}, {'11,4803', '11,4923'}
'11,4804', {}, {'11,4922', '11,5166', '11,5352'}, {'11,4922', '11,5352'}, {'11,4804', '11,4922', '11,5166', '11,5352'}
'11,4805', {}, {'11,4924'}, {'11,4924'}, {'11,4381', '11,4805', '11,4924'}
'11,4806', {}, {'11,4925'}, {'11,4925'}, {'11,4806', '11,4925'}
'11,4807', {}, {'11,4926'}, {'11,4926'}, {'11,4807', '11,4926'}
'11,4808', {}, {'11,3915', '11,4067', '11,4935'}, {'11,3915', '11,4935'}, {'11,3915', '11,4067', '11,4808', '11,4935'}
'11,4809', {}, {'11,4936'}, {'11,4936'}, {'11,4809', '11,4936'}
'11,4810', {}, {'11,4934'}, {'11,4934'}, {'11,4810', '11,4934'}
'11,4811', {}, {'11,4932'}, {'11,4932'}, {'11,4811', '11,4932'}
'11,4812', {}, {'11,4933'}, {'11,4933'}, {'11,4812', '11,4933'}
'11,4813', {}, {'11,4930'}, {'11,4930'}, {'11,4813', '11,4930'}
'11,4814', {}, {'11,4931'}, {'11,4931'}, {'11,4814', '11,4931'}
'11,4815', {}, {'11,4929'}, {'11,4929'}, {'11,4815', '11,4929'}
'11,4816', {}, {'11,4927'}, {'11,4927'}, {'11,4816', '11,4927'}
'11,4817', {}, {'11,4928'}, {'11,4928'}, {'11,4817', '11,4928'}
'11,4818', {}, {'11,4801', '11,4983'}, {'11,4223', '11,4801', '11,4983'}, {'11,4223', '11,4801', '11,4818', '11,4983', '11,7147'}
'11,4819', {}, {'11,3707', '11,3715', '11,4984'}, {'11,3715', '11,4984'}, {'11,3707', '11,3715', '11,4819', '11,4984'}
'11,4820', {}, {'11,4985'}, {'11,4985'}, {'11,4820', '11,4985'}
'11,4821', {}, {'11,4920'}, {'11,4920'}, {'11,4821', '11,4920'}
'11,4822', {}, {'11,4919'}, {'11,4919'}, {'11,4822', '11,4919'}
'11,4823', {}, {'11,4921'}, {'11,4921'}, {'11,4823', '11,4921'}
'11,4824', {}, {'11,4976'}, {'11,4976'}, {'11,4824', '11,4976'}
'11,4825', {}, {'11,4977'}, {'11,4977'}, {'11,4825', '11,4977'}
'11,4826', {}, {'11,4981'}, {'11,4981'}, {'11,4826', '11,4981'}
'11,4827', {}, {'11,4980'}, {'11,4980'}, {'11,4827', '11,4980'}
'11,4828', {}, {'11,4979'}, {'11,4232', '11,4979'}, {'11,4232', '11,4828', '11,4979'}
'11,4829', {}, {'11,4978'}, {'11,4978'}, {'11,4829', '11,4978'}
'11,4830', {}, {'11,4852', '11,4986'}, {'11,4852'}, {'11,4830', '11,4852', '11,4986'}
'11,4831', {}, {'11,4910'}, {'11,4910'}, {'11,4831', '11,4910'}
'11,4832', {}, {'11,4938'}, {'11,4938'}, {'11,4832', '11,4938'}
'11,4833', {}, {'11,4937'}, {'11,4937'}, {'11,4833', '11,4937'}
'11,4834', {}, {'11,4939'}, {'11,4939'}, {'11,4834', '11,4939'}
'11,4835', {}, {'11,4940'}, {'11,4940'}, {'11,4835', '11,4940'}
'11,4836', {}, {'11,4941'}, {'11,4941'}, {'11,4836', '11,4941'}
'11,4837', {}, {'11,4942'}, {'11,4942'}, {'11,4837', '11,4942'}
'11,4838', {}, {'11,4951'}, {'11,4951'}, {'11,4838', '11,4951'}
'11,4839', {}, {'11,4950'}, {'11,4950'}, {'11,4839', '11,4950'}
'11,4840', {}, {'11,4845', '11,4944', '11,4955'}, {'11,4845', '11,4955'}, {'11,4840', '11,4845', '11,4944', '11,4955'}
'11,4841', {}, {'11,4956'}, {'11,4956'}, {'11,4841', '11,4956'}
'11,4842', {}, {'11,4954'}, {'11,4954'}, {'11,4842', '11,4954'}
'11,4843', {}, {'11,4952'}, {'11,4952'}, {'11,4843', '11,4952'}
'11,4844', {}, {'11,4953'}, {'11,4953'}, {'11,4844', '11,4953'}
'11,4845', {}, {'11,4840', '11,4944', '11,4955'}, {'11,4840', '11,4944'}, {'11,4840', '11,4845', '11,4944', '11,4955'}
'11,4846', {}, {'11,4943'}, {'11,4943'}, {'11,4846', '11,4943'}
'11,4847', {}, {'11,4948'}, {'11,4948'}, {'11,4847', '11,4948'}
'11,4848', {}, {'11,4949'}, {'11,4949'}, {'11,4848', '11,4949'}
'11,4849', {}, {'11,4947'}, {'11,4947'}, {'11,4849', '11,4947'}
'11,4850', {}, {'11,4945'}, {'11,4945'}, {'11,4850', '11,4945'}
'11,4851', {}, {'11,4946'}, {'11,4946'}, {'11,4851', '11,4946'}
'11,4852', {}, {'11,4830', '11,4986'}, {'11,4830', '11,4986'}, {'11,4830', '11,4852', '11,4986'}
'11,4853', {}, {'11,3933', '11,3956', '11,4987'}, {'11,3933', '11,4987'}, {'11,3933', '11,3956', '11,4853', '11,4987'}
'11,4854', {}, {'11,4988'}, {'11,4988'}, {'11,4854', '11,4988'}
'11,4855', {}, {'11,4917'}, {'11,4917'}, {'11,4855', '11,4917'}
'11,4856', {}, {'11,4916'}, {'11,4916'}, {'11,4856', '11,4916'}
'11,4857', {}, {'11,4918'}, {'11,4918'}, {'11,4857', '11,4918'}
'11,4858', {}, {'11,4969'}, {'11,4969'}, {'11,4858', '11,4969'}
'11,4859', {}, {'11,4970'}, {'11,4970'}, {'11,4859', '11,4970'}
'11,4860', {}, {'11,4746', '11,4762', '11,4975'}, {'11,4746', '11,4975'}, {'11,4746', '11,4762', '11,4860', '11,4975'}
'11,4861', {}, {'11,4974'}, {'11,4974'}, {'11,4861', '11,4974'}
'11,4862', {}, {'11,4973'}, {'11,4973'}, {'11,4862', '11,4973'}
'11,4863', {}, {'11,4972'}, {'11,4972'}, {'11,4863', '11,4972'}
'11,4864', {}, {'11,4971'}, {'11,4971'}, {'11,4864', '11,4971'}
'11,4865', {}, {'11,4912', '11,5452'}, {'11,4912', '11,5452'}, {'11,4865', '11,4912', '11,5452'}
'11,4866', {}, {'11,4913'}, {'11,4913'}, {'11,4866', '11,4913'}
'11,4867', {}, {'11,4914', '11,5171'}, {'11,4914'}, {'11,4867', '11,4914', '11,5171'}
'11,4868', {}, {'11,4958'}, {'11,4958'}, {'11,4868', '11,4958'}
'11,4869', {}, {'11,4957'}, {'11,4957'}, {'11,4869', '11,4957'}
'11,4870', {}, {'11,4959'}, {'11,4959'}, {'11,4870', '11,4959'}
'11,4871', {}, {'11,4960'}, {'11,4960'}, {'11,4871', '11,4960'}
'11,4872', {}, {'11,4961'}, {'11,4961'}, {'11,4872', '11,4961'}
'11,4873', {}, {'11,4962'}, {'11,4962'}, {'11,4873', '11,4962'}
'11,4874', {}, {'11,4963'}, {'11,4963'}, {'11,4874', '11,4963'}
'11,4875', {}, {'11,3150', '11,3162'}, {'11,3162'}, {'11,3150', '11,3162', '11,4875'}
'11,4876', {}, {'11,3179'}, {'11,3179'}, {'11,3179', '11,4876'}
'11,4877', {}, {'11,3171'}, {'11,3171'}, {'11,3171', '11,4877'}
'11,4878', {}, {'11,3164'}, {'11,3164'}, {'11,3164', '11,4878'}
'11,4879', {}, {'11,3156', '11,3166'}, {'11,3166'}, {'11,3156', '11,3166', '11,4879'}
'11,4880', {}, {'11,3168'}, {'11,3168'}, {'11,3168', '11,4880'}
'11,4881', {}, {'11,3181'}, {'11,3181'}, {'11,3181', '11,4881'}
'11,4882', {}, {'11,3176'}, {'11,3176'}, {'11,3176', '11,4882'}
'11,4883', {}, {'11,3177'}, {'11,3177'}, {'11,3177', '11,4883'}
'11,4884', {}, {'11,3178'}, {'11,3178'}, {'11,3178', '11,4884'}
'11,4885', {}, {'11,3125', '11,3163', '11,3175'}, {'11,3163', '11,3175'}, {'11,3125', '11,3163', '11,3175', '11,4885'}
'11,4886', {}, {'11,3170'}, {'11,3170'}, {'11,3170', '11,4886'}
'11,4887', {}, {'11,3180'}, {'11,3180'}, {'11,3180', '11,4887'}
'11,4888', {}, {'11,3167'}, {'11,3167'}, {'11,3167', '11,4888'}
'11,4889', {}, {'11,3173'}, {'11,3173'}, {'11,3173', '11,4889'}
'11,4890', {}, {'11,3169'}, {'11,3169'}, {'11,3169', '11,4890'}
'11,4891', {}, {'11,3119', '11,3174'}, {'11,3174'}, {'11,3119', '11,3174', '11,4891'}
'11,4892', {}, {'11,3113', '11,3165'}, {'11,3165'}, {'11,3113', '11,3165', '11,4892'}
'11,4893', {}, {'11,3142', '11,3172'}, {'11,3172'}, {'11,3142', '11,3172', '11,4893'}
'11,4894', {}, {'11,3182'}, {'11,3182'}, {'11,3182', '11,4894'}
'11,4895', {}, {'11,3892'}, {'11,3892'}, {'11,3892', '11,4895'}
'11,4896', {'11,3895'}, {'11,3883', '11,3894', '11,3895', '11,4899', '11,4900'}, {'11,3895'}, {'11,3883', '11,3894', '11,3895', '11,4896', '11,4899', '11,4900'}
'11,4897', {}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4898', '11,4904', '11,4905'}, {'11,3881', '11,3885'}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}
'11,4898', {}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4904', '11,4905'}, {'11,3881', '11,3885'}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}
'11,4899', {}, {'11,3883', '11,3894', '11,3895', '11,4896', '11,4900'}, {'11,3894'}, {'11,3883', '11,3894', '11,3895', '11,4896', '11,4899', '11,4900'}
'11,4900', {}, {'11,3883', '11,3894', '11,3895', '11,4896', '11,4899'}, {'11,3883'}, {'11,3883', '11,3894', '11,3895', '11,4896', '11,4899', '11,4900'}
'11,4901', {}, {'11,3897', '11,3899', '11,4903'}, {'11,3899'}, {'11,3897', '11,3899', '11,4901', '11,4903'}
'11,4902', {}, {'11,3898'}, {'11,3898'}, {'11,1756', '11,3898', '11,4902'}
'11,4903', {}, {'11,3897', '11,3899', '11,4901'}, {'11,3897'}, {'11,3897', '11,3899', '11,4901', '11,4903'}
'11,4904', {'11,3882'}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4905'}, {'11,3882'}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}
'11,4905', {}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904'}, {'11,3884'}, {'11,3881', '11,3882', '11,3884', '11,3885', '11,4897', '11,4898', '11,4904', '11,4905'}
'11,4906', {}, {'11,3887', '11,3889', '11,4908'}, {'11,3887'}, {'11,3887', '11,3889', '11,4906', '11,4908'}
'11,4907', {}, {'11,3888'}, {'11,3888'}, {'11,3888', '11,4907'}
'11,4908', {}, {'11,3887', '11,3889', '11,4906'}, {'11,3889'}, {'11,3887', '11,3889', '11,4906', '11,4908'}
'11,4909', {}, {'11,3877'}, {'11,3877'}, {'11,3877', '11,4909'}
'11,4910', {}, {'11,4831'}, {'11,4831'}, {'11,4831', '11,4910'}
'11,4911', {'11,4235'}, {'11,4802'}, {'11,4802'}, {'11,4235', '11,4802', '11,4911'}
'11,4912', {}, {'11,4865', '11,5452'}, {'11,4865'}, {'11,4865', '11,4912', '11,5452'}
'11,4913', {}, {'11,4866'}, {'11,4866'}, {'11,4866', '11,4913'}
'11,4914', {}, {'11,4867', '11,5171'}, {'11,4867', '11,5171'}, {'11,4867', '11,4914', '11,5171'}
'11,4915', {}, {'11,4795', '11,4798', '11,4968'}, {'11,4795'}, {'11,4795', '11,4798', '11,4915', '11,4968'}
'11,4916', {}, {'11,4856'}, {'11,4856'}, {'11,4856', '11,4916'}
'11,4917', {}, {'11,4855'}, {'11,4855'}, {'11,4855', '11,4917'}
'11,4918', {}, {'11,4857'}, {'11,4857'}, {'11,4857', '11,4918'}
'11,4919', {}, {'11,4822'}, {'11,4822'}, {'11,4822', '11,4919'}
'11,4920', {}, {'11,4821'}, {'11,4821'}, {'11,4821', '11,4920'}
'11,4921', {}, {'11,4823'}, {'11,4823'}, {'11,4823', '11,4921'}
'11,4922', {}, {'11,4804', '11,5166', '11,5352'}, {'11,4804', '11,5166'}, {'11,4804', '11,4922', '11,5166', '11,5352'}
'11,4923', {}, {'11,4803'}, {'11,4803'}, {'11,4803', '11,4923'}
'11,4924', {}, {'11,4805'}, {'11,4381', '11,4805'}, {'11,4381', '11,4805', '11,4924'}
'11,4925', {}, {'11,4806'}, {'11,4806'}, {'11,4806', '11,4925'}
'11,4926', {}, {'11,4807'}, {'11,4807'}, {'11,4807', '11,4926'}
'11,4927', {}, {'11,4816'}, {'11,4816'}, {'11,4816', '11,4927'}
'11,4928', {}, {'11,4817'}, {'11,4817'}, {'11,4817', '11,4928'}
'11,4929', {}, {'11,4815'}, {'11,4815'}, {'11,4815', '11,4929'}
'11,4930', {}, {'11,4813'}, {'11,4813'}, {'11,4813', '11,4930'}
'11,4931', {}, {'11,4814'}, {'11,4814'}, {'11,4814', '11,4931'}
'11,4932', {}, {'11,4811'}, {'11,4811'}, {'11,4811', '11,4932'}
'11,4933', {}, {'11,4812'}, {'11,4812'}, {'11,4812', '11,4933'}
'11,4934', {}, {'11,4810'}, {'11,4810'}, {'11,4810', '11,4934'}
'11,4935', {}, {'11,3915', '11,4067', '11,4808'}, {'11,4067', '11,4808'}, {'11,3915', '11,4067', '11,4808', '11,4935'}
'11,4936', {}, {'11,4809'}, {'11,4809'}, {'11,4809', '11,4936'}
'11,4937', {}, {'11,4833'}, {'11,4833'}, {'11,4833', '11,4937'}
'11,4938', {}, {'11,4832'}, {'11,4832'}, {'11,4832', '11,4938'}
'11,4939', {}, {'11,4834'}, {'11,4834'}, {'11,4834', '11,4939'}
'11,4940', {}, {'11,4835'}, {'11,4835'}, {'11,4835', '11,4940'}
'11,4941', {}, {'11,4836'}, {'11,4836'}, {'11,4836', '11,4941'}
'11,4942', {}, {'11,4837'}, {'11,4837'}, {'11,4837', '11,4942'}
'11,4943', {}, {'11,4846'}, {'11,4846'}, {'11,4846', '11,4943'}
'11,4944', {}, {'11,4840', '11,4845', '11,4955'}, {'11,4845', '11,4955'}, {'11,4840', '11,4845', '11,4944', '11,4955'}
'11,4945', {}, {'11,4850'}, {'11,4850'}, {'11,4850', '11,4945'}
'11,4946', {}, {'11,4851'}, {'11,4851'}, {'11,4851', '11,4946'}
'11,4947', {}, {'11,4849'}, {'11,4849'}, {'11,4849', '11,4947'}
'11,4948', {}, {'11,4847'}, {'11,4847'}, {'11,4847', '11,4948'}
'11,4949', {}, {'11,4848'}, {'11,4848'}, {'11,4848', '11,4949'}
'11,4950', {}, {'11,4839'}, {'11,4839'}, {'11,4839', '11,4950'}
'11,4951', {}, {'11,4838'}, {'11,4838'}, {'11,4838', '11,4951'}
'11,4952', {}, {'11,4843'}, {'11,4843'}, {'11,4843', '11,4952'}
'11,4953', {}, {'11,4844'}, {'11,4844'}, {'11,4844', '11,4953'}
'11,4954', {}, {'11,4842'}, {'11,4842'}, {'11,4842', '11,4954'}
'11,4955', {}, {'11,4840', '11,4845', '11,4944'}, {'11,4840', '11,4944'}, {'11,4840', '11,4845', '11,4944', '11,4955'}
'11,4956', {}, {'11,4841'}, {'11,4841'}, {'11,4841', '11,4956'}
'11,4957', {}, {'11,4869'}, {'11,4869'}, {'11,4869', '11,4957'}
'11,4958', {}, {'11,4868'}, {'11,4868'}, {'11,4868', '11,4958'}
'11,4959', {}, {'11,4870'}, {'11,4870'}, {'11,4870', '11,4959'}
'11,4960', {}, {'11,4871'}, {'11,4871'}, {'11,4871', '11,4960'}
'11,4961', {}, {'11,4872'}, {'11,4872'}, {'11,4872', '11,4961'}
'11,4962', {}, {'11,4873'}, {'11,4873'}, {'11,4873', '11,4962'}
'11,4963', {}, {'11,4874'}, {'11,4874'}, {'11,4874', '11,4963'}
'11,4964', {}, {'11,4796', '11,4800', '11,4967'}, {'11,4800'}, {'11,4796', '11,4800', '11,4964', '11,4967'}
'11,4965', {}, {'11,4797', '11,4799', '11,4966'}, {'11,4799'}, {'11,4797', '11,4799', '11,4965', '11,4966'}
'11,4966', {}, {'11,4797', '11,4799', '11,4965'}, {'11,4797'}, {'11,4797', '11,4799', '11,4965', '11,4966'}
'11,4967', {}, {'11,4796', '11,4800', '11,4964'}, {'11,4796'}, {'11,4796', '11,4800', '11,4964', '11,4967'}
'11,4968', {}, {'11,4795', '11,4798', '11,4915'}, {'11,4798'}, {'11,4795', '11,4798', '11,4915', '11,4968'}
'11,4969', {}, {'11,4858'}, {'11,4858'}, {'11,4858', '11,4969'}
'11,4970', {}, {'11,4859'}, {'11,4859'}, {'11,4859', '11,4970'}
'11,4971', {}, {'11,4864'}, {'11,4864'}, {'11,4864', '11,4971'}
'11,4972', {}, {'11,4863'}, {'11,4863'}, {'11,4863', '11,4972'}
'11,4973', {}, {'11,4862'}, {'11,4862'}, {'11,4862', '11,4973'}
'11,4974', {}, {'11,4861'}, {'11,4861'}, {'11,4861', '11,4974'}
'11,4975', {}, {'11,4746', '11,4762', '11,4860'}, {'11,4762', '11,4860'}, {'11,4746', '11,4762', '11,4860', '11,4975'}
'11,4976', {}, {'11,4824'}, {'11,4824'}, {'11,4824', '11,4976'}
'11,4977', {}, {'11,4825'}, {'11,4825'}, {'11,4825', '11,4977'}
'11,4978', {}, {'11,4829'}, {'11,4829'}, {'11,4829', '11,4978'}
'11,4979', {'11,4232'}, {'11,4828'}, {'11,4828'}, {'11,4232', '11,4828', '11,4979'}
'11,4980', {}, {'11,4827'}, {'11,4827'}, {'11,4827', '11,4980'}
'11,4981', {}, {'11,4826'}, {'11,4826'}, {'11,4826', '11,4981'}
'11,4982', {'11,4231'}, {'11,4743', '11,4766'}, {'11,4743'}, {'11,4231', '11,4743', '11,4766', '11,4982'}
'11,4983', {'11,4223', '11,7147'}, {'11,4801', '11,4818'}, {'11,4818'}, {'11,4223', '11,4801', '11,4818', '11,4983', '11,7147'}
'11,4984', {}, {'11,3707', '11,3715', '11,4819'}, {'11,3707', '11,4819'}, {'11,3707', '11,3715', '11,4819', '11,4984'}
'11,4985', {}, {'11,4820'}, {'11,4820'}, {'11,4820', '11,4985'}
'11,4986', {}, {'11,4830', '11,4852'}, {'11,4852'}, {'11,4830', '11,4852', '11,4986'}
'11,4987', {}, {'11,3933', '11,3956', '11,4853'}, {'11,3956', '11,4853'}, {'11,3933', '11,3956', '11,4853', '11,4987'}
'11,4988', {}, {'11,4854'}, {'11,4854'}, {'11,4854', '11,4988'}
'11,4989', {}, {'11,3910', '11,3988'}, {'11,3988'}, {'11,3910', '11,3988', '11,4989'}
'11,4990', {}, {'11,3984'}, {'11,3984'}, {'11,3984', '11,4990'}
'11,4991', {}, {'11,3930'}, {'11,3930'}, {'11,3930', '11,4991'}
'11,4992', {}, {'11,3987'}, {'11,3987'}, {'11,3987', '11,4992'}
'11,4993', {}, {'11,3929'}, {'11,3929'}, {'11,3929', '11,4993'}
'11,4994', {}, {'11,3986'}, {'11,3986'}, {'11,3986', '11,4994'}
'11,4995', {}, {'11,3991'}, {'11,3991'}, {'11,3991', '11,4995'}
'11,4996', {}, {'11,3990'}, {'11,3990'}, {'11,3990', '11,4996'}
'11,4997', {}, {'11,3989'}, {'11,3989'}, {'11,3989', '11,4997'}
'11,4998', {}, {'11,3922'}, {'11,3922'}, {'11,3922', '11,4998'}
'11,4999', {}, {'11,3983'}, {'11,3983'}, {'11,3983', '11,4999'}
'11,5000', {}, {'11,3921'}, {'11,3921'}, {'11,3921', '11,5000'}
'11,5001', {}, {'11,3919'}, {'11,3919'}, {'11,3919', '11,5001'}
'11,5002', {}, {'11,3920'}, {'11,3920'}, {'11,3920', '11,5002'}
'11,5003', {}, {'11,3924', '11,3966', '11,5278'}, {'11,3924', '11,5278'}, {'11,3924', '11,3966', '11,5003', '11,5278'}
'11,5004', {}, {'11,3992'}, {'11,3992'}, {'11,3992', '11,5004'}
'11,5005', {}, {'11,3925'}, {'11,3925'}, {'11,3925', '11,5005'}
'11,5006', {}, {'11,3914'}, {'11,3914'}, {'11,3914', '11,5006'}
'11,5007', {}, {'11,3996'}, {'11,3996'}, {'11,3996', '11,5007'}
'11,5008', {}, {'11,3995'}, {'11,3995'}, {'11,3995', '11,5008'}
'11,5009', {}, {'11,3994'}, {'11,3994'}, {'11,3994', '11,5009'}
'11,5010', {}, {'11,3917'}, {'11,3917'}, {'11,3917', '11,5010'}
'11,5011', {}, {'11,3916'}, {'11,3916'}, {'11,3916', '11,5011'}
'11,5012', {}, {'11,3982'}, {'11,3982'}, {'11,3982', '11,5012'}
'11,5013', {}, {'11,3927'}, {'11,3927'}, {'11,3927', '11,5013'}
'11,5014', {}, {'11,3926'}, {'11,3926'}, {'11,3926', '11,5014'}
'11,5015', {}, {'11,3928'}, {'11,3928'}, {'11,3928', '11,5015'}
'11,5016', {}, {'11,3923'}, {'11,3923'}, {'11,3923', '11,5016'}
'11,5017', {}, {'11,3909'}, {'11,3909'}, {'11,3909', '11,5017'}
'11,5018', {}, {'11,3906', '11,3908'}, {'11,3908'}, {'11,3906', '11,3908', '11,5018'}
'11,5019', {}, {'11,5119'}, {'11,5119'}, {'11,5019', '11,5119'}
'11,5020', {}, {'11,5057'}, {'11,5057'}, {'11,5020', '11,5057'}
'11,5021', {}, {'11,5164'}, {'11,5164'}, {'11,5021', '11,5164'}
'11,5022', {}, {'11,5165'}, {'11,5165'}, {'11,5022', '11,5165'}
'11,5023', {}, {'11,5105'}, {'11,5105'}, {'11,5023', '11,5105'}
'11,5024', {}, {'11,5042', '11,5046', '11,5052'}, {'11,5042'}, {'11,5024', '11,5042', '11,5046', '11,5052'}
'11,5025', {}, {'11,5167'}, {'11,5167'}, {'11,5025', '11,5167'}
'11,5026', {}, {'11,5168'}, {'11,5168'}, {'11,5026', '11,5168'}
'11,5029', {}, {'11,5148'}, {'11,5148'}, {'11,5029', '11,5148'}
'11,5030', {}, {'11,5147'}, {'11,5147'}, {'11,5030', '11,5147'}
'11,5031', {}, {'11,5149'}, {'11,5149'}, {'11,5031', '11,5149'}
'11,5032', {}, {'11,5146'}, {'11,5146'}, {'11,5032', '11,5146'}
'11,5033', {}, {'11,5145'}, {'11,5145'}, {'11,5033', '11,5145'}
'11,5034', {}, {'11,5088'}, {'11,5088'}, {'11,5034', '11,5088'}
'11,5035', {}, {'11,5087'}, {'11,5087'}, {'11,5035', '11,5087'}
'11,5036', {}, {'11,5089'}, {'11,5089'}, {'11,5036', '11,5089'}
'11,5037', {}, {'11,5083', '11,5174'}, {'11,5083'}, {'11,5037', '11,5083', '11,5174'}
'11,5038', {}, {'11,5086'}, {'11,5086'}, {'11,5038', '11,5086'}
'11,5039', {}, {'11,5041', '11,5048', '11,5050'}, {'11,5041'}, {'11,5039', '11,5041', '11,5048', '11,5050'}
'11,5040', {}, {'11,5043', '11,5332', '11,5333'}, {'11,5043'}, {'11,5040', '11,5043', '11,5332', '11,5333'}
'11,5041', {}, {'11,5039', '11,5048', '11,5050'}, {'11,5039'}, {'11,5039', '11,5041', '11,5048', '11,5050'}
'11,5042', {}, {'11,5024', '11,5046', '11,5052'}, {'11,5024'}, {'11,5024', '11,5042', '11,5046', '11,5052'}
'11,5043', {}, {'11,5040', '11,5332', '11,5333'}, {'11,5040'}, {'11,5040', '11,5043', '11,5332', '11,5333'}
'11,5046', {}, {'11,5024', '11,5042', '11,5052'}, {'11,5052'}, {'11,5024', '11,5042', '11,5046', '11,5052'}
'11,5047', {}, {'11,5053'}, {'11,5053'}, {'11,5047', '11,5053'}
'11,5048', {}, {'11,5039', '11,5041', '11,5050'}, {'11,5050'}, {'11,5039', '11,5041', '11,5048', '11,5050'}
'11,5049', {}, {'11,5051'}, {'11,5051'}, {'11,5049', '11,5051'}
'11,5050', {}, {'11,5039', '11,5041', '11,5048'}, {'11,5048'}, {'11,5039', '11,5041', '11,5048', '11,5050'}
'11,5051', {}, {'11,5049'}, {'11,5049'}, {'11,5049', '11,5051'}
'11,5052', {}, {'11,5024', '11,5042', '11,5046'}, {'11,5046'}, {'11,5024', '11,5042', '11,5046', '11,5052'}
'11,5053', {}, {'11,5047'}, {'11,5047'}, {'11,5047', '11,5053'}
'11,5054', {}, {'11,5104'}, {'11,5104'}, {'11,5054', '11,5104'}
'11,5055', {}, {'11,5106'}, {'11,5106'}, {'11,5055', '11,5106'}
'11,5056', {}, {'11,5107'}, {'11,5107'}, {'11,5056', '11,5107'}
'11,5057', {}, {'11,5020'}, {'11,5020'}, {'11,5020', '11,5057'}
'11,5058', {}, {'11,5077'}, {'11,5077'}, {'11,5058', '11,5077'}
'11,5059', {}, {'11,5076', '11,5345'}, {'11,5076', '11,5345'}, {'11,5059', '11,5076', '11,5345'}
'11,5060', {}, {'11,5078'}, {'11,5078'}, {'11,5060', '11,5078'}
'11,5061', {}, {'11,5108'}, {'11,5108'}, {'11,5061', '11,5108'}
'11,5062', {}, {'11,5109'}, {'11,5109'}, {'11,5062', '11,5109'}
'11,5063', {}, {'11,5117'}, {'11,5117'}, {'11,5063', '11,5117'}
'11,5064', {}, {'11,5118'}, {'11,5118'}, {'11,5064', '11,5118'}
'11,5065', {}, {'11,5116'}, {'11,5116'}, {'11,5065', '11,5116'}
'11,5066', {}, {'11,5100', '11,5102'}, {'11,5102'}, {'11,5066', '11,5100', '11,5102'}
'11,5067', {}, {'11,5115'}, {'11,5115'}, {'11,5067', '11,5115'}
'11,5068', {}, {'11,5113'}, {'11,5113'}, {'11,5068', '11,5113'}
'11,5069', {}, {'11,5114'}, {'11,5114'}, {'11,5069', '11,5114'}
'11,5070', {}, {'11,5112'}, {'11,5112'}, {'11,5070', '11,5112'}
'11,5071', {}, {'11,5110'}, {'11,5110'}, {'11,5071', '11,5110'}
'11,5072', {}, {'11,5111'}, {'11,5111'}, {'11,5072', '11,5111'}
'11,5073', {}, {'11,5121'}, {'11,5121'}, {'11,5073', '11,5121'}
'11,5074', {}, {'11,5120'}, {'11,5120'}, {'11,5074', '11,5120'}
'11,5075', {}, {'11,5122'}, {'11,5122'}, {'11,5075', '11,5122'}
'11,5076', {}, {'11,5059', '11,5345'}, {'11,5059'}, {'11,5059', '11,5076', '11,5345'}
'11,5077', {}, {'11,5058'}, {'11,5058'}, {'11,5058', '11,5077'}
'11,5078', {}, {'11,5060'}, {'11,5060'}, {'11,5060', '11,5078'}
'11,5079', {}, {'11,5169'}, {'11,5169'}, {'11,5079', '11,5169'}
'11,5080', {}, {'11,5170'}, {'11,5170'}, {'11,5080', '11,5170'}
'11,5081', {}, {'11,5172'}, {'11,5172'}, {'11,5081', '11,5172'}
'11,5082', {}, {'11,5173'}, {'11,5173'}, {'11,5082', '11,5173'}
'11,5083', {}, {'11,5037', '11,5174'}, {'11,5037', '11,5174'}, {'11,5037', '11,5083', '11,5174'}
'11,5084', {}, {'11,5175'}, {'11,5175'}, {'11,5084', '11,5175'}
'11,5085', {}, {'11,5176'}, {'11,5176'}, {'11,5085', '11,5176'}
'11,5086', {}, {'11,5038'}, {'11,5038'}, {'11,5038', '11,5086'}
'11,5087', {}, {'11,5035'}, {'11,5035'}, {'11,5035', '11,5087'}
'11,5088', {}, {'11,5034'}, {'11,5034'}, {'11,5034', '11,5088'}
'11,5089', {}, {'11,5036'}, {'11,5036'}, {'11,5036', '11,5089'}
'11,5090', {}, {'11,5157'}, {'11,5157'}, {'11,5090', '11,5157'}
'11,5091', {}, {'11,5158'}, {'11,5158'}, {'11,5091', '11,5158'}
'11,5092', {}, {'11,5163'}, {'11,5163'}, {'11,5092', '11,5163'}
'11,5093', {}, {'11,5162'}, {'11,5162'}, {'11,5093', '11,5162'}
'11,5094', {}, {'11,5161'}, {'11,5161'}, {'11,5094', '11,5161'}
'11,5095', {}, {'11,5160'}, {'11,5160'}, {'11,5095', '11,5160'}
'11,5096', {}, {'11,5159'}, {'11,5159'}, {'11,5096', '11,5159'}
'11,5099', {}, {'11,5103'}, {'11,5103'}, {'11,5099', '11,5103'}
'11,5100', {}, {'11,5066', '11,5102'}, {'11,5102'}, {'11,5066', '11,5100', '11,5102'}
'11,5102', {}, {'11,5066', '11,5100'}, {'11,5066', '11,5100'}, {'11,5066', '11,5100', '11,5102'}
'11,5103', {}, {'11,5099'}, {'11,5099'}, {'11,5099', '11,5103'}
'11,5104', {}, {'11,5054'}, {'11,5054'}, {'11,5054', '11,5104'}
'11,5105', {}, {'11,5023'}, {'11,5023'}, {'11,5023', '11,5105'}
'11,5106', {}, {'11,5055'}, {'11,5055'}, {'11,5055', '11,5106'}
'11,5107', {}, {'11,5056'}, {'11,5056'}, {'11,5056', '11,5107'}
'11,5108', {}, {'11,5061'}, {'11,5061'}, {'11,5061', '11,5108'}
'11,5109', {}, {'11,5062'}, {'11,5062'}, {'11,5062', '11,5109'}
'11,5110', {}, {'11,5071'}, {'11,5071'}, {'11,5071', '11,5110'}
'11,5111', {}, {'11,5072'}, {'11,5072'}, {'11,5072', '11,5111'}
'11,5112', {}, {'11,5070'}, {'11,5070'}, {'11,5070', '11,5112'}
'11,5113', {}, {'11,5068'}, {'11,5068'}, {'11,5068', '11,5113'}
'11,5114', {}, {'11,5069'}, {'11,5069'}, {'11,5069', '11,5114'}
'11,5115', {}, {'11,5067'}, {'11,5067'}, {'11,5067', '11,5115'}
'11,5116', {}, {'11,5065'}, {'11,5065'}, {'11,5065', '11,5116'}
'11,5117', {}, {'11,5063'}, {'11,5063'}, {'11,5063', '11,5117'}
'11,5118', {}, {'11,5064'}, {'11,5064'}, {'11,5064', '11,5118'}
'11,5119', {}, {'11,5019'}, {'11,5019'}, {'11,5019', '11,5119'}
'11,5120', {}, {'11,5074'}, {'11,5074'}, {'11,5074', '11,5120'}
'11,5121', {}, {'11,5073'}, {'11,5073'}, {'11,5073', '11,5121'}
'11,5122', {}, {'11,5075'}, {'11,5075'}, {'11,5075', '11,5122'}
'11,5126', {}, {'11,5134'}, {'11,5134'}, {'11,5126', '11,5134'}
'11,5127', {}, {'11,5133'}, {'11,5133'}, {'11,5127', '11,5133'}
'11,5128', {}, {'11,5138'}, {'11,5138'}, {'11,5128', '11,5138'}
'11,5129', {}, {'11,5139'}, {'11,5139'}, {'11,5129', '11,5139'}
'11,5130', {}, {'11,5137'}, {'11,5137'}, {'11,5130', '11,5137'}
'11,5131', {}, {'11,5135'}, {'11,5135'}, {'11,5131', '11,5135'}
'11,5132', {}, {'11,5136'}, {'11,5136'}, {'11,5132', '11,5136'}
'11,5133', {}, {'11,5127'}, {'11,5127'}, {'11,5127', '11,5133'}
'11,5134', {}, {'11,5126'}, {'11,5126'}, {'11,5126', '11,5134'}
'11,5135', {}, {'11,5131'}, {'11,5131'}, {'11,5131', '11,5135'}
'11,5136', {}, {'11,5132'}, {'11,5132'}, {'11,5132', '11,5136'}
'11,5137', {}, {'11,5130'}, {'11,5130'}, {'11,5130', '11,5137'}
'11,5138', {}, {'11,5128'}, {'11,5128'}, {'11,5128', '11,5138'}
'11,5139', {}, {'11,5129'}, {'11,5129'}, {'11,5129', '11,5139'}
'11,5140', {}, {'11,5177'}, {'11,5177'}, {'11,5140', '11,5177'}
'11,5141', {}, {'11,5178'}, {'11,5178'}, {'11,5141', '11,5178'}
'11,5142', {}, {'11,5179'}, {'11,5179'}, {'11,5142', '11,5179'}
'11,5143', {}, {'11,5180'}, {'11,5180'}, {'11,5143', '11,5180'}
'11,5144', {}, {'11,5181'}, {'11,5181'}, {'11,5144', '11,5181'}
'11,5145', {}, {'11,5033'}, {'11,5033'}, {'11,5033', '11,5145'}
'11,5146', {}, {'11,5032'}, {'11,5032'}, {'11,5032', '11,5146'}
'11,5147', {}, {'11,5030'}, {'11,5030'}, {'11,5030', '11,5147'}
'11,5148', {}, {'11,5029'}, {'11,5029'}, {'11,5029', '11,5148'}
'11,5149', {}, {'11,5031'}, {'11,5031'}, {'11,5031', '11,5149'}
'11,5152', {}, {'11,5156'}, {'11,5156'}, {'11,5152', '11,5156'}
'11,5153', {}, {'11,5155'}, {'11,5155'}, {'11,5153', '11,5155'}
'11,5155', {}, {'11,5153'}, {'11,5153'}, {'11,5153', '11,5155'}
'11,5156', {}, {'11,5152'}, {'11,5152'}, {'11,5152', '11,5156'}
'11,5157', {}, {'11,5090'}, {'11,5090'}, {'11,5090', '11,5157'}
'11,5158', {}, {'11,5091'}, {'11,5091'}, {'11,5091', '11,5158'}
'11,5159', {}, {'11,5096'}, {'11,5096'}, {'11,5096', '11,5159'}
'11,5160', {}, {'11,5095'}, {'11,5095'}, {'11,5095', '11,5160'}
'11,5161', {}, {'11,5094'}, {'11,5094'}, {'11,5094', '11,5161'}
'11,5162', {}, {'11,5093'}, {'11,5093'}, {'11,5093', '11,5162'}
'11,5163', {}, {'11,5092'}, {'11,5092'}, {'11,5092', '11,5163'}
'11,5164', {}, {'11,5021'}, {'11,5021'}, {'11,5021', '11,5164'}
'11,5165', {}, {'11,5022'}, {'11,5022'}, {'11,5022', '11,5165'}
'11,5166', {}, {'11,4804', '11,4922', '11,5352'}, {'11,4922', '11,5352'}, {'11,4804', '11,4922', '11,5166', '11,5352'}
'11,5167', {}, {'11,5025'}, {'11,5025'}, {'11,5025', '11,5167'}
'11,5168', {}, {'11,5026'}, {'11,5026'}, {'11,5026', '11,5168'}
'11,5169', {}, {'11,5079'}, {'11,5079'}, {'11,5079', '11,5169'}
'11,5170', {}, {'11,5080'}, {'11,5080'}, {'11,5080', '11,5170'}
'11,5171', {}, {'11,4867', '11,4914'}, {'11,4914'}, {'11,4867', '11,4914', '11,5171'}
'11,5172', {}, {'11,5081'}, {'11,5081'}, {'11,5081', '11,5172'}
'11,5173', {}, {'11,5082'}, {'11,5082'}, {'11,5082', '11,5173'}
'11,5174', {}, {'11,5037', '11,5083'}, {'11,5083'}, {'11,5037', '11,5083', '11,5174'}
'11,5175', {}, {'11,5084'}, {'11,5084'}, {'11,5084', '11,5175'}
'11,5176', {}, {'11,5085'}, {'11,5085'}, {'11,5085', '11,5176'}
'11,5177', {}, {'11,5140'}, {'11,5140'}, {'11,5140', '11,5177'}
'11,5178', {}, {'11,5141'}, {'11,5141'}, {'11,5141', '11,5178'}
'11,5179', {}, {'11,5142'}, {'11,5142'}, {'11,5142', '11,5179'}
'11,5180', {}, {'11,5143'}, {'11,5143'}, {'11,5143', '11,5180'}
'11,5181', {}, {'11,5144'}, {'11,5144'}, {'11,5144', '11,5181'}
'11,5182', {}, {'11,3998'}, {'11,3998'}, {'11,3998', '11,5182'}
'11,5183', {}, {'11,4039', '11,5446'}, {'11,4039'}, {'11,4039', '11,5183', '11,5446'}
'11,5184', {}, {'11,4037'}, {'11,4037'}, {'11,4037', '11,5184'}
'11,5185', {}, {'11,4038'}, {'11,4038'}, {'11,4038', '11,5185'}
'11,5186', {}, {'11,3717'}, {'11,3717'}, {'11,3717', '11,5186'}
'11,5187', {}, {'11,3701'}, {'11,3701'}, {'11,3701', '11,5187'}
'11,5188', {}, {'11,4076'}, {'11,4076'}, {'11,4076', '11,5188'}
'11,5189', {}, {'11,4075'}, {'11,4075'}, {'11,4075', '11,5189'}
'11,5190', {}, {'11,4079'}, {'11,4079'}, {'11,4079', '11,5190'}
'11,5191', {}, {'11,4078'}, {'11,4078'}, {'11,4078', '11,5191'}
'11,5192', {}, {'11,4077'}, {'11,4077'}, {'11,4077', '11,5192'}
'11,5193', {}, {'11,3708'}, {'11,3708'}, {'11,3708', '11,5193'}
'11,5194', {}, {'11,3726'}, {'11,3726'}, {'11,3726', '11,5194'}
'11,5195', {}, {'11,4002', '11,4053', '11,5198'}, {'11,4002'}, {'11,4002', '11,4053', '11,5195', '11,5198'}
'11,5196', {}, {'11,4050', '11,4051', '11,5200'}, {'11,4051'}, {'11,4050', '11,4051', '11,5196', '11,5200'}
'11,5197', {}, {'11,4049', '11,4052', '11,5199'}, {'11,4052'}, {'11,4049', '11,4052', '11,5197', '11,5199'}
'11,5198', {}, {'11,4002', '11,4053', '11,5195'}, {'11,4053'}, {'11,4002', '11,4053', '11,5195', '11,5198'}
'11,5199', {}, {'11,4049', '11,4052', '11,5197'}, {'11,4049'}, {'11,4049', '11,4052', '11,5197', '11,5199'}
'11,5200', {}, {'11,4050', '11,4051', '11,5196'}, {'11,4050'}, {'11,4050', '11,4051', '11,5196', '11,5200'}
'11,5201', {}, {'11,4008'}, {'11,4008'}, {'11,4008', '11,5201'}
'11,5202', {}, {'11,4007'}, {'11,4007'}, {'11,4007', '11,5202'}
'11,5203', {}, {'11,4009'}, {'11,4009'}, {'11,4009', '11,5203'}
'11,5204', {}, {'11,3718'}, {'11,3718'}, {'11,3718', '11,5204'}
'11,5205', {}, {'11,3720'}, {'11,3720'}, {'11,3720', '11,5205'}
'11,5206', {}, {'11,3700'}, {'11,3700'}, {'11,3700', '11,5206'}
'11,5207', {}, {'11,3697', '11,4080'}, {'11,3697'}, {'11,3697', '11,4080', '11,5207'}
'11,5208', {}, {'11,3719'}, {'11,3719'}, {'11,3719', '11,5208'}
'11,5209', {}, {'11,4063'}, {'11,4063'}, {'11,4063', '11,5209'}
'11,5210', {}, {'11,4064'}, {'11,4064'}, {'11,4064', '11,5210'}
'11,5211', {}, {'11,4066'}, {'11,4066'}, {'11,4066', '11,5211'}
'11,5212', {}, {'11,4065'}, {'11,4065'}, {'11,4065', '11,5212'}
'11,5213', {}, {'11,4062'}, {'11,4062'}, {'11,4062', '11,5213'}
'11,5214', {}, {'11,4061'}, {'11,4061'}, {'11,4061', '11,5214'}
'11,5215', {}, {'11,3554', '11,3728'}, {'11,3728'}, {'11,3554', '11,3728', '11,5215'}
'11,5216', {}, {'11,3727'}, {'11,3727'}, {'11,3727', '11,5216'}
'11,5217', {}, {'11,3934'}, {'11,3934'}, {'11,3934', '11,5217'}
'11,5218', {}, {'11,3703'}, {'11,3703'}, {'11,3703', '11,5218'}
'11,5219', {}, {'11,4042', '11,5458'}, {'11,4042'}, {'11,4042', '11,5219', '11,5458'}
'11,5220', {}, {'11,4040'}, {'11,4040'}, {'11,4040', '11,5220'}
'11,5221', {}, {'11,4041'}, {'11,4041'}, {'11,4041', '11,5221'}
'11,5222', {}, {'11,3688', '11,3690', '11,5271'}, {'11,3688'}, {'11,3688', '11,3690', '11,5222', '11,5271'}
'11,5223', {}, {'11,3974'}, {'11,3974'}, {'11,3974', '11,5223'}
'11,5224', {}, {'11,3973'}, {'11,3973'}, {'11,3973', '11,5224'}
'11,5225', {}, {'11,3975'}, {'11,3975'}, {'11,3975', '11,5225'}
'11,5226', {}, {'11,3710'}, {'11,3710'}, {'11,3710', '11,5226'}
'11,5227', {}, {'11,3997'}, {'11,3997'}, {'11,3997', '11,5227'}
'11,5228', {}, {'11,4032'}, {'11,4032'}, {'11,4032', '11,5228'}
'11,5229', {}, {'11,4033'}, {'11,4033'}, {'11,4033', '11,5229'}
'11,5230', {}, {'11,4031', '11,4588'}, {'11,4031'}, {'11,4031', '11,4588', '11,5230'}
'11,5231', {}, {'11,3938', '11,4470'}, {'11,3938'}, {'11,3938', '11,4470', '11,5231'}
'11,5232', {}, {'11,3940'}, {'11,3940'}, {'11,3940', '11,5232'}
'11,5233', {}, {'11,3939'}, {'11,3939'}, {'11,3939', '11,5233'}
'11,5234', {}, {'11,3964'}, {'11,3964'}, {'11,3964', '11,5234'}
'11,5235', {}, {'11,3965'}, {'11,3965'}, {'11,3965', '11,5235'}
'11,5236', {}, {'11,3961'}, {'11,3961'}, {'11,3961', '11,5236'}
'11,5237', {}, {'11,3962'}, {'11,3962'}, {'11,3962', '11,5237'}
'11,5238', {}, {'11,3963'}, {'11,3963'}, {'11,3963', '11,5238'}
'11,5239', {}, {'11,3948', '11,3959', '11,5265'}, {'11,3959', '11,5265'}, {'11,3948', '11,3959', '11,5239', '11,5265'}
'11,5240', {}, {'11,3960'}, {'11,3960'}, {'11,3960', '11,5240'}
'11,5241', {}, {'11,4059'}, {'11,4059'}, {'11,4059', '11,5241'}
'11,5242', {}, {'11,3943', '11,4060', '11,5297'}, {'11,4060', '11,5297'}, {'11,3943', '11,4060', '11,5242', '11,5297'}
'11,5243', {}, {'11,4056'}, {'11,4056'}, {'11,4056', '11,5243'}
'11,5244', {}, {'11,4057'}, {'11,4057'}, {'11,4057', '11,5244'}
'11,5245', {}, {'11,4058'}, {'11,4058'}, {'11,4058', '11,5245'}
'11,5246', {}, {'11,4054'}, {'11,4054'}, {'11,4054', '11,5246'}
'11,5247', {}, {'11,4055'}, {'11,4055'}, {'11,4055', '11,5247'}
'11,5248', {}, {'11,3936'}, {'11,3936'}, {'11,3936', '11,5248'}
'11,5249', {}, {'11,3935'}, {'11,3935'}, {'11,3935', '11,5249'}
'11,5250', {}, {'11,3937'}, {'11,3937'}, {'11,3937', '11,5250'}
'11,5251', {}, {'11,4000'}, {'11,4000'}, {'11,4000', '11,5251'}
'11,5252', {}, {'11,3999', '11,4105', '11,5460'}, {'11,3999', '11,5460'}, {'11,3999', '11,4105', '11,5252', '11,5460'}
'11,5253', {}, {'11,4001'}, {'11,4001'}, {'11,4001', '11,5253'}
'11,5254', {}, {'11,3714'}, {'11,3714'}, {'11,3714', '11,5254'}
'11,5255', {}, {'11,3702', '11,3742', '11,5443'}, {'11,3702', '11,5443'}, {'11,3702', '11,3742', '11,5255', '11,5443'}
'11,5256', {}, {'11,3698', '11,3844'}, {'11,3698'}, {'11,3698', '11,3844', '11,5256'}
'11,5257', {}, {'11,4035'}, {'11,4035'}, {'11,4035', '11,5257'}
'11,5258', {}, {'11,4036'}, {'11,4036'}, {'11,4036', '11,5258'}
'11,5259', {}, {'11,4034', '11,4608'}, {'11,4034'}, {'11,4034', '11,4608', '11,5259'}
'11,5260', {}, {'11,3951'}, {'11,3951'}, {'11,3951', '11,5260'}
'11,5261', {}, {'11,3950'}, {'11,3950'}, {'11,3950', '11,5261'}
'11,5262', {}, {'11,3954'}, {'11,3954'}, {'11,3954', '11,5262'}
'11,5263', {}, {'11,3953'}, {'11,3953'}, {'11,3953', '11,5263'}
'11,5264', {}, {'11,3952'}, {'11,3952'}, {'11,3952', '11,5264'}
'11,5265', {}, {'11,3948', '11,3959', '11,5239'}, {'11,3948', '11,5239'}, {'11,3948', '11,3959', '11,5239', '11,5265'}
'11,5266', {}, {'11,3949'}, {'11,3949'}, {'11,3949', '11,5266'}
'11,5267', {}, {'11,3686', '11,3689', '11,5270'}, {'11,3689'}, {'11,3686', '11,3689', '11,5267', '11,5270'}
'11,5268', {}, {'11,3687', '11,3691', '11,5269'}, {'11,3691'}, {'11,3687', '11,3691', '11,5268', '11,5269'}
'11,5269', {}, {'11,3687', '11,3691', '11,5268'}, {'11,3687'}, {'11,3687', '11,3691', '11,5268', '11,5269'}
'11,5270', {}, {'11,3686', '11,3689', '11,5267'}, {'11,3686'}, {'11,3686', '11,3689', '11,5267', '11,5270'}
'11,5271', {}, {'11,3688', '11,3690', '11,5222'}, {'11,3690'}, {'11,3688', '11,3690', '11,5222', '11,5271'}
'11,5272', {}, {'11,3968'}, {'11,3968'}, {'11,3968', '11,5272'}
'11,5273', {}, {'11,3969'}, {'11,3969'}, {'11,3969', '11,5273'}
'11,5274', {}, {'11,3971'}, {'11,3971'}, {'11,3971', '11,5274'}
'11,5275', {}, {'11,3972'}, {'11,3972'}, {'11,3972', '11,5275'}
'11,5276', {}, {'11,3970'}, {'11,3970'}, {'11,3970', '11,5276'}
'11,5277', {}, {'11,3967'}, {'11,3967'}, {'11,3967', '11,5277'}
'11,5278', {}, {'11,3924', '11,3966', '11,5003'}, {'11,3966', '11,5003'}, {'11,3924', '11,3966', '11,5003', '11,5278'}
'11,5279', {}, {'11,3704'}, {'11,3704'}, {'11,3704', '11,5279'}
'11,5280', {}, {'11,3705'}, {'11,3705'}, {'11,3705', '11,5280'}
'11,5281', {}, {'11,3716'}, {'11,3716'}, {'11,3716', '11,5281'}
'11,5282', {}, {'11,3699'}, {'11,3699'}, {'11,3699', '11,5282'}
'11,5283', {}, {'11,3706'}, {'11,3706'}, {'11,3706', '11,5283'}
'11,5284', {}, {'11,4070'}, {'11,4070'}, {'11,4070', '11,5284'}
'11,5285', {}, {'11,4071'}, {'11,4071'}, {'11,4071', '11,5285'}
'11,5286', {}, {'11,4073'}, {'11,4073'}, {'11,4073', '11,5286'}
'11,5287', {}, {'11,4074'}, {'11,4074'}, {'11,4074', '11,5287'}
'11,5288', {}, {'11,4072'}, {'11,4072'}, {'11,4072', '11,5288'}
'11,5289', {}, {'11,4069'}, {'11,4069'}, {'11,4069', '11,5289'}
'11,5290', {}, {'11,4068'}, {'11,4068'}, {'11,4068', '11,5290'}
'11,5291', {}, {'11,3725'}, {'11,3725'}, {'11,3725', '11,5291'}
'11,5292', {}, {'11,3709'}, {'11,3709'}, {'11,3709', '11,5292'}
'11,5293', {}, {'11,3713'}, {'11,3713'}, {'11,3713', '11,5293'}
'11,5294', {}, {'11,3712'}, {'11,3712'}, {'11,3712', '11,5294'}
'11,5295', {}, {'11,3711'}, {'11,3711'}, {'11,3711', '11,5295'}
'11,5296', {}, {'11,3944'}, {'11,3944'}, {'11,3944', '11,5296'}
'11,5297', {}, {'11,3943', '11,4060', '11,5242'}, {'11,3943', '11,5242'}, {'11,3943', '11,4060', '11,5242', '11,5297'}
'11,5298', {}, {'11,3947'}, {'11,3947'}, {'11,3947', '11,5298'}
'11,5299', {}, {'11,3946'}, {'11,3946'}, {'11,3946', '11,5299'}
'11,5300', {}, {'11,3945'}, {'11,3945'}, {'11,3945', '11,5300'}
'11,5301', {}, {'11,3941'}, {'11,3941'}, {'11,3941', '11,5301'}
'11,5302', {}, {'11,3942'}, {'11,3942'}, {'11,3942', '11,5302'}
'11,5303', {}, {'11,3900', '11,3905'}, {'11,3905'}, {'11,3900', '11,3905', '11,5303'}
'11,5304', {}, {'11,3958'}, {'11,3958'}, {'11,3958', '11,5304'}
'11,5305', {}, {'11,3912', '11,3957'}, {'11,3957'}, {'11,3912', '11,3957', '11,5305'}
'11,5306', {}, {'11,4005'}, {'11,4005'}, {'11,4005', '11,5306'}
'11,5307', {}, {'11,4004'}, {'11,4004'}, {'11,4004', '11,5307'}
'11,5308', {}, {'11,4006'}, {'11,4006'}, {'11,4006', '11,5308'}
'11,5309', {}, {'11,4044'}, {'11,4044'}, {'11,4044', '11,5309'}
'11,5310', {}, {'11,4043'}, {'11,4043'}, {'11,4043', '11,5310'}
'11,5311', {}, {'11,3955', '11,4014', '11,4022'}, {'11,3955', '11,4014'}, {'11,3955', '11,4014', '11,4022', '11,5311'}
'11,5312', {}, {'11,4048'}, {'11,4048'}, {'11,4048', '11,5312'}
'11,5313', {}, {'11,4047'}, {'11,4047'}, {'11,4047', '11,5313'}
'11,5314', {}, {'11,4045'}, {'11,4045'}, {'11,4045', '11,5314'}
'11,5315', {}, {'11,4046'}, {'11,4046'}, {'11,4046', '11,5315'}
'11,5316', {}, {'11,5439'}, {'11,5439'}, {'11,5316', '11,5439'}
'11,5317', {}, {'11,5444'}, {'11,5444'}, {'11,5317', '11,5444'}
'11,5318', {}, {'11,5445'}, {'11,5445'}, {'11,5318', '11,5445'}
'11,5319', {}, {'11,5448'}, {'11,5448'}, {'11,5319', '11,5448'}
'11,5320', {}, {'11,5450'}, {'11,5450'}, {'11,5320', '11,5450'}
'11,5321', {}, {'11,5449'}, {'11,5449'}, {'11,5321', '11,5449'}
'11,5322', {}, {'11,5433'}, {'11,5433'}, {'11,5322', '11,5433'}
'11,5323', {}, {'11,5435'}, {'11,5435'}, {'11,5323', '11,5435'}
'11,5324', {}, {'11,5434'}, {'11,5434'}, {'11,5324', '11,5434'}
'11,5325', {}, {'11,5436'}, {'11,5436'}, {'11,5325', '11,5436'}
'11,5326', {}, {'11,5438'}, {'11,5438'}, {'11,5326', '11,5438'}
'11,5327', {}, {'11,5437'}, {'11,5437'}, {'11,5327', '11,5437'}
'11,5328', {}, {'11,5441'}, {'11,5441'}, {'11,5328', '11,5441'}
'11,5329', {}, {'11,5440'}, {'11,5440'}, {'11,5329', '11,5440'}
'11,5330', {}, {'11,5442'}, {'11,5442'}, {'11,5330', '11,5442'}
'11,5332', {}, {'11,5040', '11,5043', '11,5333'}, {'11,5333'}, {'11,5040', '11,5043', '11,5332', '11,5333'}
'11,5333', {}, {'11,5040', '11,5043', '11,5332'}, {'11,5332'}, {'11,5040', '11,5043', '11,5332', '11,5333'}
'11,5334', {}, {'11,5336'}, {}, {'11,5334', '11,5336'}
'11,5336', {}, {'11,5334'}, {}, {'11,5334', '11,5336'}
'11,5338', {}, {'11,2980', '11,2981'}, {'11,2980', '11,2981'}, {'11,2933', '11,2980', '11,2981', '11,5338'}
'11,5339', {}, {'11,5368'}, {'11,5368'}, {'11,5339', '11,5368'}
'11,5340', {}, {'11,5374'}, {'11,5374'}, {'11,5340', '11,5374'}
'11,5341', {}, {'11,5365'}, {'11,5365'}, {'11,5341', '11,5365'}
'11,5342', {}, {'11,5378'}, {'11,5378'}, {'11,5342', '11,5378'}
'11,5343', {}, {'11,5373'}, {'11,5373'}, {'11,5343', '11,5373'}
'11,5344', {}, {'11,5366'}, {'11,5366'}, {'11,5344', '11,5366'}
'11,5345', {}, {'11,5059', '11,5076'}, {'11,5059'}, {'11,5059', '11,5076', '11,5345'}
'11,5346', {}, {'11,5375'}, {'11,5375'}, {'11,5346', '11,5375'}
'11,5347', {}, {'11,5376'}, {'11,5376'}, {'11,5347', '11,5376'}
'11,5348', {}, {'11,5377'}, {'11,5377'}, {'11,5348', '11,5377'}
'11,5349', {}, {'11,5379'}, {'11,5379'}, {'11,5349', '11,5379'}
'11,5350', {}, {'11,5367'}, {'11,5367'}, {'11,5350', '11,5367'}
'11,5351', {}, {'11,5372'}, {'11,5372'}, {'11,5351', '11,5372'}
'11,5352', {}, {'11,4804', '11,4922', '11,5166'}, {'11,4804', '11,5166'}, {'11,4804', '11,4922', '11,5166', '11,5352'}
'11,5353', {}, {'11,5369'}, {'11,5369'}, {'11,5353', '11,5369'}
'11,5354', {}, {'11,5370'}, {'11,5370'}, {'11,5354', '11,5370'}
'11,5355', {}, {'11,5371'}, {'11,5371'}, {'11,5355', '11,5371'}
'11,5356', {}, {'11,5380'}, {'11,5380'}, {'11,5356', '11,5380'}
'11,5357', {}, {'11,5459'}, {'11,5459'}, {'11,5357', '11,5459'}
'11,5358', {}, {'11,5454'}, {'11,5454'}, {'11,5358', '11,5454'}
'11,5359', {}, {'11,5461'}, {'11,5461'}, {'11,5359', '11,5461'}
'11,5360', {}, {'11,5455'}, {'11,5455'}, {'11,5360', '11,5455'}
'11,5361', {}, {'11,5457'}, {'11,5457'}, {'11,5361', '11,5457'}
'11,5362', {}, {'11,5456'}, {'11,5456'}, {'11,5362', '11,5456'}
'11,5363', {}, {'11,5451'}, {'11,5451'}, {'11,5363', '11,5451'}
'11,5364', {}, {'11,5453'}, {'11,5453'}, {'11,5364', '11,5453'}
'11,5365', {}, {'11,5341'}, {'11,5341'}, {'11,5341', '11,5365'}
'11,5366', {}, {'11,5344'}, {'11,5344'}, {'11,5344', '11,5366'}
'11,5367', {}, {'11,5350'}, {'11,5350'}, {'11,5350', '11,5367'}
'11,5368', {}, {'11,5339'}, {'11,5339'}, {'11,5339', '11,5368'}
'11,5369', {}, {'11,5353'}, {'11,5353'}, {'11,5353', '11,5369'}
'11,5370', {}, {'11,5354'}, {'11,5354'}, {'11,5354', '11,5370'}
'11,5371', {}, {'11,5355'}, {'11,5355'}, {'11,5355', '11,5371'}
'11,5372', {}, {'11,5351'}, {'11,5351'}, {'11,5351', '11,5372'}
'11,5373', {}, {'11,5343'}, {'11,5343'}, {'11,5343', '11,5373'}
'11,5374', {}, {'11,5340'}, {'11,5340'}, {'11,5340', '11,5374'}
'11,5375', {}, {'11,5346'}, {'11,5346'}, {'11,5346', '11,5375'}
'11,5376', {}, {'11,5347'}, {'11,5347'}, {'11,5347', '11,5376'}
'11,5377', {}, {'11,5348'}, {'11,5348'}, {'11,5348', '11,5377'}
'11,5378', {}, {'11,5342'}, {'11,5342'}, {'11,5342', '11,5378'}
'11,5379', {}, {'11,5349'}, {'11,5349'}, {'11,5349', '11,5379'}
'11,5380', {}, {'11,5356'}, {'11,5356'}, {'11,5356', '11,5380'}
'11,5381', {}, {'11,5392'}, {'11,5392'}, {'11,5381', '11,5392'}
'11,5383', {}, {'11,5385'}, {'11,5385'}, {'11,5383', '11,5385'}
'11,5384', {}, {'11,5389'}, {'11,5389'}, {'11,5384', '11,5389'}
'11,5385', {}, {'11,5383'}, {'11,5383'}, {'11,5383', '11,5385'}
'11,5388', {}, {'11,5390'}, {'11,5390'}, {'11,5388', '11,5390'}
'11,5389', {}, {'11,5384'}, {'11,5384'}, {'11,5384', '11,5389'}
'11,5390', {}, {'11,5388'}, {'11,5388'}, {'11,5388', '11,5390'}
'11,5392', {}, {'11,5381'}, {'11,5381'}, {'11,5381', '11,5392'}
'11,5393', {}, {'11,5401'}, {'11,5401'}, {'11,5393', '11,5401'}
'11,5394', {}, {'11,5415'}, {'11,5415'}, {'11,5394', '11,5415'}
'11,5395', {}, {'11,5408'}, {'11,5408'}, {'11,5395', '11,5408'}
'11,5396', {}, {'11,5422'}, {'11,5422'}, {'11,5396', '11,5422'}
'11,5398', {}, {'11,5426'}, {'11,5426'}, {'11,5398', '11,5426'}
'11,5399', {}, {'11,5414'}, {'11,5414'}, {'11,5399', '11,5414'}
'11,5400', {}, {'11,5406'}, {'11,5406'}, {'11,5400', '11,5406'}
'11,5401', {}, {'11,5393'}, {'11,5393'}, {'11,5393', '11,5401'}
'11,5402', {}, {'11,5423'}, {'11,5423'}, {'11,5402', '11,5423'}
'11,5403', {}, {'11,5424'}, {'11,5424'}, {'11,5403', '11,5424'}
'11,5404', {}, {'11,5425'}, {'11,5425'}, {'11,5404', '11,5425'}
'11,5405', {}, {'11,5427'}, {'11,5427'}, {'11,5405', '11,5427'}
'11,5406', {}, {'11,5400'}, {'11,5400'}, {'11,5400', '11,5406'}
'11,5407', {}, {'11,5420'}, {'11,5420'}, {'11,5407', '11,5420'}
'11,5408', {}, {'11,5395'}, {'11,5395'}, {'11,5395', '11,5408'}
'11,5412', {}, {'11,5428'}, {'11,5428'}, {'11,5412', '11,5428'}
'11,5413', {}, {'11,5421'}, {'11,5421'}, {'11,5413', '11,5421'}
'11,5414', {}, {'11,5399'}, {'11,5399'}, {'11,5399', '11,5414'}
'11,5415', {}, {'11,5394'}, {'11,5394'}, {'11,5394', '11,5415'}
'11,5419', {}, {'11,5429'}, {'11,5429'}, {'11,5419', '11,5429'}
'11,5420', {}, {'11,5407'}, {'11,5407'}, {'11,5407', '11,5420'}
'11,5421', {}, {'11,5413'}, {'11,5413'}, {'11,5413', '11,5421'}
'11,5422', {}, {'11,5396'}, {'11,5396'}, {'11,5396', '11,5422'}
'11,5423', {}, {'11,5402'}, {'11,5402'}, {'11,5402', '11,5423'}
'11,5424', {}, {'11,5403'}, {'11,5403'}, {'11,5403', '11,5424'}
'11,5425', {}, {'11,5404'}, {'11,5404'}, {'11,5404', '11,5425'}
'11,5426', {}, {'11,5398'}, {'11,5398'}, {'11,5398', '11,5426'}
'11,5427', {}, {'11,5405'}, {'11,5405'}, {'11,5405', '11,5427'}
'11,5428', {}, {'11,5412'}, {'11,5412'}, {'11,5412', '11,5428'}
'11,5429', {}, {'11,5419'}, {'11,5419'}, {'11,5419', '11,5429'}
'11,5433', {}, {'11,5322'}, {'11,5322'}, {'11,5322', '11,5433'}
'11,5434', {}, {'11,5324'}, {'11,5324'}, {'11,5324', '11,5434'}
'11,5435', {}, {'11,5323'}, {'11,5323'}, {'11,5323', '11,5435'}
'11,5436', {}, {'11,5325'}, {'11,5325'}, {'11,5325', '11,5436'}
'11,5437', {}, {'11,5327'}, {'11,5327'}, {'11,5327', '11,5437'}
'11,5438', {}, {'11,5326'}, {'11,5326'}, {'11,5326', '11,5438'}
'11,5439', {}, {'11,5316'}, {'11,5316'}, {'11,5316', '11,5439'}
'11,5440', {}, {'11,5329'}, {'11,5329'}, {'11,5329', '11,5440'}
'11,5441', {}, {'11,5328'}, {'11,5328'}, {'11,5328', '11,5441'}
'11,5442', {}, {'11,5330'}, {'11,5330'}, {'11,5330', '11,5442'}
'11,5443', {}, {'11,3702', '11,3742', '11,5255'}, {'11,3742', '11,5255'}, {'11,3702', '11,3742', '11,5255', '11,5443'}
'11,5444', {}, {'11,5317'}, {'11,5317'}, {'11,5317', '11,5444'}
'11,5445', {}, {'11,5318'}, {'11,5318'}, {'11,5318', '11,5445'}
'11,5446', {}, {'11,4039', '11,5183'}, {'11,4039'}, {'11,4039', '11,5183', '11,5446'}
'11,5447', {}, {'11,4390'}, {'11,4390'}, {'11,4390', '11,5447'}
'11,5448', {}, {'11,5319'}, {'11,5319'}, {'11,5319', '11,5448'}
'11,5449', {}, {'11,5321'}, {'11,5321'}, {'11,5321', '11,5449'}
'11,5450', {}, {'11,5320'}, {'11,5320'}, {'11,5320', '11,5450'}
'11,5451', {}, {'11,5363'}, {'11,5363'}, {'11,5363', '11,5451'}
'11,5452', {}, {'11,4865', '11,4912'}, {'11,4865'}, {'11,4865', '11,4912', '11,5452'}
'11,5453', {}, {'11,5364'}, {'11,5364'}, {'11,5364', '11,5453'}
'11,5454', {}, {'11,5358'}, {'11,5358'}, {'11,5358', '11,5454'}
'11,5455', {}, {'11,5360'}, {'11,5360'}, {'11,5360', '11,5455'}
'11,5456', {}, {'11,5362'}, {'11,5362'}, {'11,5362', '11,5456'}
'11,5457', {}, {'11,5361'}, {'11,5361'}, {'11,5361', '11,5457'}
'11,5458', {}, {'11,4042', '11,5219'}, {'11,4042'}, {'11,4042', '11,5219', '11,5458'}
'11,5459', {}, {'11,5357'}, {'11,5357'}, {'11,5357', '11,5459'}
'11,5460', {}, {'11,3999', '11,4105', '11,5252'}, {'11,4105', '11,5252'}, {'11,3999', '11,4105', '11,5252', '11,5460'}
'11,5461', {}, {'11,5359'}, {'11,5359'}, {'11,5359', '11,5461'}
'11,5462', {}, {'11,4400'}, {'11,4400'}, {'11,4400', '11,5462'}
'11,5463', {}, {'11,2970', '11,2973', '11,5465'}, {'11,2970'}, {'11,2970', '11,2973', '11,5463', '11,5465'}
'11,5464', {}, {'11,2971', '11,2972'}, {'11,2971', '11,2972'}, {'11,2971', '11,2972', '11,5464'}
'11,5465', {}, {'11,2970', '11,2973', '11,5463'}, {'11,2973'}, {'11,2970', '11,2973', '11,5463', '11,5465'}
'11,5466', {}, {'11,2976', '11,2977', '11,3024'}, {'11,2976', '11,2977'}, {'11,2940', '11,2976', '11,2977', '11,3024', '11,5466'}
'11,5467', {}, {'11,2978'}, {'11,2978'}, {'11,2978', '11,5467'}
'11,5468', {}, {'11,2979', '11,2982'}, {'11,2979', '11,2982'}, {'11,2965', '11,2979', '11,2982', '11,5468'}
'11,5469', {}, {'11,2983'}, {'11,2983'}, {'11,2983', '11,5469'}
'11,5470', {}, {'11,2984'}, {'11,2984'}, {'11,2984', '11,5470'}
'11,5471', {}, {'11,2985'}, {'11,2985'}, {'11,2985', '11,5471'}
'11,5472', {}, {'11,4110'}, {'11,4110'}, {'11,4110', '11,5472'}
'11,5473', {}, {'11,4106'}, {'11,4106'}, {'11,4106', '11,5473'}
'11,5474', {}, {'11,4100', '11,4107'}, {'11,4107'}, {'11,4100', '11,4107', '11,5474'}
'11,5475', {}, {'11,4109'}, {'11,4109'}, {'11,4109', '11,5475'}
'11,5476', {}, {'11,4108'}, {'11,4108'}, {'11,4108', '11,5476'}
'11,5477', {}, {'11,4111'}, {'11,4111'}, {'11,4111', '11,5477'}
'11,5478', {}, {'11,4112'}, {'11,4112'}, {'11,4112', '11,5478'}
'11,5479', {}, {'11,4113'}, {'11,4113'}, {'11,4113', '11,5479'}
'11,5480', {}, {'11,4136'}, {'11,4136'}, {'11,4136', '11,5480'}
'11,5481', {}, {'11,4135'}, {'11,4135'}, {'11,4135', '11,5481'}
'11,5482', {}, {'11,4137'}, {'11,4137'}, {'11,4137', '11,5482'}
'11,5483', {}, {'11,4134'}, {'11,4134'}, {'11,4134', '11,5483'}
'11,5484', {}, {'11,4133', '11,4658'}, {'11,4133'}, {'11,4133', '11,4658', '11,5484'}
'11,5485', {}, {'11,4149'}, {'11,4149'}, {'11,4149', '11,5485'}
'11,5486', {}, {'11,4144'}, {'11,4144'}, {'11,4144', '11,5486'}
'11,5487', {}, {'11,4140'}, {'11,4140'}, {'11,4140', '11,5487'}
'11,5488', {}, {'11,4141'}, {'11,4141'}, {'11,4141', '11,5488'}
'11,5489', {}, {'11,4143'}, {'11,4143'}, {'11,4143', '11,5489'}
'11,5490', {}, {'11,4142'}, {'11,4142'}, {'11,4142', '11,5490'}
'11,5491', {}, {'11,4139'}, {'11,4139'}, {'11,4139', '11,5491'}
'11,5492', {}, {'11,4145'}, {'11,4145'}, {'11,4145', '11,5492'}
'11,5493', {}, {'11,4146'}, {'11,4146'}, {'11,4146', '11,5493'}
'11,5494', {}, {'11,4147'}, {'11,4147'}, {'11,4147', '11,5494'}
'11,5495', {}, {'11,4148'}, {'11,4148'}, {'11,4148', '11,5495'}
'11,5496', {}, {'11,4138'}, {'11,4138'}, {'11,4138', '11,5496'}
'11,5497', {}, {'11,4150'}, {'11,4150'}, {'11,4150', '11,5497'}
'11,5498', {}, {'11,4151'}, {'11,4151'}, {'11,4151', '11,5498'}
'11,5499', {}, {'11,4152'}, {'11,4152'}, {'11,4152', '11,5499'}
'11,5500', {}, {'11,3743'}, {'11,3743'}, {'11,3743', '11,5500'}
'11,5501', {}, {'11,3750'}, {'11,3750'}, {'11,3750', '11,5501'}
'11,5502', {}, {'11,3751'}, {'11,3751'}, {'11,3751', '11,5502'}
'11,5503', {}, {'11,3557', '11,3752'}, {'11,3752'}, {'11,3557', '11,3752', '11,5503'}
'11,5504', {}, {'11,3745'}, {'11,3745'}, {'11,3745', '11,5504'}
'11,5505', {}, {'11,3744'}, {'11,3744'}, {'11,3744', '11,5505'}
'11,5506', {}, {'11,3749'}, {'11,3749'}, {'11,3749', '11,5506'}
'11,5507', {}, {'11,3746'}, {'11,3746'}, {'11,3746', '11,5507'}
'11,5508', {}, {'11,3748'}, {'11,3748'}, {'11,3748', '11,5508'}
'11,5509', {}, {'11,3747'}, {'11,3747'}, {'11,3747', '11,5509'}
'11,5510', {}, {'11,5513'}, {}, {'11,5510', '11,5513'}
'11,5511', {}, {'11,5515'}, {}, {'11,5511', '11,5515'}
'11,5512', {}, {'11,5514'}, {}, {'11,5512', '11,5514'}
'11,5513', {}, {'11,5510'}, {}, {'11,5510', '11,5513'}
'11,5514', {}, {'11,5512'}, {}, {'11,5512', '11,5514'}
'11,5515', {}, {'11,5511'}, {}, {'11,5511', '11,5515'}
'11,5517', {}, {}, {'11,6094'}, {'11,5517', '11,6094'}
'11,5519', {'11,7226'}, {}, {}, {'11,5519', '11,7226'}
'11,5531', {'11,7200'}, {}, {}, {'11,5531', '11,7200'}
'11,5533', {}, {}, {'11,6101'}, {'11,5533', '11,6101'}
'11,5557', {'11,7123'}, {}, {}, {'11,5557', '11,7123'}
'11,5598', {}, {'11,5613', '11,6022'}, {}, {'11,5598', '11,5613', '11,6022'}
'11,5611', {}, {'11,5612', '11,6028', '11,6035'}, {}, {'11,5611', '11,5612', '11,6028', '11,6035'}
'11,5612', {}, {'11,5611', '11,6028', '11,6035'}, {}, {'11,5611', '11,5612', '11,6028', '11,6035'}
'11,5613', {}, {'11,5598', '11,6022'}, {}, {'11,5598', '11,5613', '11,6022'}
'11,5617', {}, {'11,5774'}, {}, {'11,5617', '11,5774'}
'11,5623', {}, {'11,6269'}, {}, {'11,5623', '11,6269'}
'11,5672', {}, {'11,5677', '11,5678', '11,5679'}, {}, {'11,5672', '11,5677', '11,5678', '11,5679'}
'11,5673', {}, {'11,5676', '11,5683', '11,5684'}, {}, {'11,5673', '11,5676', '11,5683', '11,5684'}
'11,5674', {}, {'11,5675', '11,5688', '11,5689'}, {}, {'11,5674', '11,5675', '11,5688', '11,5689'}
'11,5675', {}, {'11,5674', '11,5688', '11,5689'}, {}, {'11,5674', '11,5675', '11,5688', '11,5689'}
'11,5676', {}, {'11,5673', '11,5683', '11,5684'}, {}, {'11,5673', '11,5676', '11,5683', '11,5684'}
'11,5677', {}, {'11,5672', '11,5678', '11,5679'}, {}, {'11,5672', '11,5677', '11,5678', '11,5679'}
'11,5678', {}, {'11,5672', '11,5677', '11,5679'}, {}, {'11,5672', '11,5677', '11,5678', '11,5679'}
'11,5679', {}, {'11,5672', '11,5677', '11,5678'}, {}, {'11,5672', '11,5677', '11,5678', '11,5679'}
'11,5680', {}, {'11,5682'}, {}, {'11,5680', '11,5682'}
'11,5682', {}, {'11,5680'}, {}, {'11,5680', '11,5682'}
'11,5683', {}, {'11,5673', '11,5676', '11,5684'}, {}, {'11,5673', '11,5676', '11,5683', '11,5684'}
'11,5684', {}, {'11,5673', '11,5676', '11,5683'}, {}, {'11,5673', '11,5676', '11,5683', '11,5684'}
'11,5685', {}, {'11,5687'}, {}, {'11,5685', '11,5687'}
'11,5687', {}, {'11,5685'}, {}, {'11,5685', '11,5687'}
'11,5688', {}, {'11,5674', '11,5675', '11,5689'}, {}, {'11,5674', '11,5675', '11,5688', '11,5689'}
'11,5689', {}, {'11,5674', '11,5675', '11,5688'}, {}, {'11,5674', '11,5675', '11,5688', '11,5689'}
'11,5690', {}, {'11,5692'}, {}, {'11,5690', '11,5692'}
'11,5692', {}, {'11,5690'}, {}, {'11,5690', '11,5692'}
'11,5695', {}, {'11,5759'}, {}, {'11,5695', '11,5759'}
'11,5717', {}, {}, {'11,6181'}, {'11,5717', '11,6181'}
'11,5719', {}, {}, {'11,6278'}, {'11,5719', '11,6278'}
'11,5755', {}, {'11,5758'}, {}, {'11,5755', '11,5758'}
'11,5756', {}, {'11,5757'}, {}, {'11,5756', '11,5757'}
'11,5757', {}, {'11,5756'}, {}, {'11,5756', '11,5757'}
'11,5758', {}, {'11,5755'}, {}, {'11,5755', '11,5758'}
'11,5759', {}, {'11,5695'}, {}, {'11,5695', '11,5759'}
'11,5772', {}, {'11,5776'}, {}, {'11,5772', '11,5776'}
'11,5773', {}, {'11,5775'}, {}, {'11,5773', '11,5775'}
'11,5774', {}, {'11,5617'}, {}, {'11,5617', '11,5774'}
'11,5775', {}, {'11,5773'}, {}, {'11,5773', '11,5775'}
'11,5776', {}, {'11,5772'}, {}, {'11,5772', '11,5776'}
'11,5804', {}, {'11,5908'}, {}, {'11,5804', '11,5908'}
'11,5904', {}, {'11,5924'}, {}, {'11,5904', '11,5924'}
'11,5908', {}, {'11,5804'}, {}, {'11,5804', '11,5908'}
'11,5924', {}, {'11,5904'}, {}, {'11,5904', '11,5924'}
'11,5929', {}, {'11,6687'}, {}, {'11,5929', '11,6687'}
'11,6022', {}, {'11,5598', '11,5613'}, {}, {'11,5598', '11,5613', '11,6022'}
'11,6023', {}, {'11,6032'}, {}, {'11,6023', '11,6032'}
'11,6024', {}, {'11,6034'}, {}, {'11,6024', '11,6034'}
'11,6025', {}, {'11,6030'}, {}, {'11,6025', '11,6030'}
'11,6026', {}, {'11,6036'}, {}, {'11,6026', '11,6036'}
'11,6027', {}, {'11,6031'}, {}, {'11,6027', '11,6031'}
'11,6028', {}, {'11,5611', '11,5612', '11,6035'}, {}, {'11,5611', '11,5612', '11,6028', '11,6035'}
'11,6029', {}, {'11,6033'}, {}, {'11,6029', '11,6033'}
'11,6030', {}, {'11,6025'}, {}, {'11,6025', '11,6030'}
'11,6031', {}, {'11,6027'}, {}, {'11,6027', '11,6031'}
'11,6032', {}, {'11,6023'}, {}, {'11,6023', '11,6032'}
'11,6033', {}, {'11,6029'}, {}, {'11,6029', '11,6033'}
'11,6034', {}, {'11,6024'}, {}, {'11,6024', '11,6034'}
'11,6035', {}, {'11,5611', '11,5612', '11,6028'}, {}, {'11,5611', '11,5612', '11,6028', '11,6035'}
'11,6036', {}, {'11,6026'}, {}, {'11,6026', '11,6036'}
'11,6037', {}, {'11,6047', '11,6562'}, {}, {'11,6037', '11,6047', '11,6562'}
'11,6039', {}, {'11,6046'}, {}, {'11,6039', '11,6046'}
'11,6041', {}, {'11,6045'}, {}, {'11,6041', '11,6045'}
'11,6042', {}, {'11,6559'}, {}, {'11,6042', '11,6559'}
'11,6043', {}, {'11,6560'}, {}, {'11,6043', '11,6560'}
'11,6044', {}, {'11,6561'}, {}, {'11,6044', '11,6561'}
'11,6045', {}, {'11,6041'}, {}, {'11,6041', '11,6045'}
'11,6046', {}, {'11,6039'}, {}, {'11,6039', '11,6046'}
'11,6047', {}, {'11,6037', '11,6562'}, {}, {'11,6037', '11,6047', '11,6562'}
'11,6081', {}, {}, {'11,6336'}, {'11,6081', '11,6336'}
'11,6083', {'11,6351'}, {}, {}, {'11,6083', '11,6351'}
'11,6085', {'11,7128'}, {}, {}, {'11,6085', '11,7128'}
'11,6094', {}, {}, {'11,5517'}, {'11,5517', '11,6094'}
'11,6098', {}, {}, {'11,6327'}, {'11,6098', '11,6327'}
'11,6101', {}, {}, {'11,5533'}, {'11,5533', '11,6101'}
'11,6113', {}, {'11,6224'}, {}, {'11,6113', '11,6224'}
'11,6151', {}, {}, {'11,6342'}, {'11,6151', '11,6342'}
'11,6181', {}, {}, {'11,5717'}, {'11,5717', '11,6181'}
'11,6224', {}, {'11,6113'}, {}, {'11,6113', '11,6224'}
'11,6269', {}, {'11,5623'}, {}, {'11,5623', '11,6269'}
'11,6278', {}, {}, {'11,5719'}, {'11,5719', '11,6278'}
'11,6291', {}, {'11,6334'}, {}, {'11,6291', '11,6334'}
'11,6298', {}, {'11,6330'}, {}, {'11,6298', '11,6330'}
'11,6304', {}, {'11,6315'}, {}, {'11,6304', '11,6315'}
'11,6314', {'11,6532'}, {}, {}, {'11,6314', '11,6532'}
'11,6315', {}, {'11,6304'}, {}, {'11,6304', '11,6315'}
'11,6327', {}, {}, {'11,6098'}, {'11,6098', '11,6327'}
'11,6330', {}, {'11,6298'}, {}, {'11,6298', '11,6330'}
'11,6333', {'11,7428'}, {}, {}, {'11,6333', '11,7428'}
'11,6334', {}, {'11,6291'}, {}, {'11,6291', '11,6334'}
'11,6336', {}, {}, {'11,6081'}, {'11,6081', '11,6336'}
'11,6342', {}, {}, {'11,6151'}, {'11,6151', '11,6342'}
'11,6351', {'11,6083'}, {}, {}, {'11,6083', '11,6351'}
'11,6532', {'11,6314'}, {}, {}, {'11,6314', '11,6532'}
'11,6538', {'11,7538'}, {}, {}, {'11,6538', '11,7538'}
'11,6553', {}, {'11,6556', '11,6558'}, {}, {'11,6553', '11,6556', '11,6558'}
'11,6554', {}, {'11,6555', '11,6557'}, {}, {'11,6554', '11,6555', '11,6557'}
'11,6555', {}, {'11,6554', '11,6557'}, {}, {'11,6554', '11,6555', '11,6557'}
'11,6556', {}, {'11,6553', '11,6558'}, {}, {'11,6553', '11,6556', '11,6558'}
'11,6557', {}, {'11,6554', '11,6555'}, {}, {'11,6554', '11,6555', '11,6557'}
'11,6558', {}, {'11,6553', '11,6556'}, {}, {'11,6553', '11,6556', '11,6558'}
'11,6559', {}, {'11,6042'}, {}, {'11,6042', '11,6559'}
'11,6560', {}, {'11,6043'}, {}, {'11,6043', '11,6560'}
'11,6561', {}, {'11,6044'}, {}, {'11,6044', '11,6561'}
'11,6562', {}, {'11,6037', '11,6047'}, {}, {'11,6037', '11,6047', '11,6562'}
'11,6564', {}, {'11,6579'}, {}, {'11,6564', '11,6579'}
'11,6577', {}, {'11,6578'}, {}, {'11,6577', '11,6578'}
'11,6578', {}, {'11,6577'}, {}, {'11,6577', '11,6578'}
'11,6579', {}, {'11,6564'}, {}, {'11,6564', '11,6579'}
'11,6618', {}, {'11,6620'}, {}, {'11,6618', '11,6620'}
'11,6620', {}, {'11,6618'}, {}, {'11,6618', '11,6620'}
'11,6660', {}, {'11,6703'}, {}, {'11,6660', '11,6703'}
'11,6664', {}, {'11,6665'}, {}, {'11,6664', '11,6665'}
'11,6665', {}, {'11,6664'}, {}, {'11,6664', '11,6665'}
'11,6687', {}, {'11,5929'}, {}, {'11,5929', '11,6687'}
'11,6703', {}, {'11,6660'}, {}, {'11,6660', '11,6703'}
'11,6751', {}, {'11,6753'}, {}, {'11,6751', '11,6753'}
'11,6753', {}, {'11,6751'}, {}, {'11,6751', '11,6753'}
'11,6958', {}, {'11,6992'}, {}, {'11,6958', '11,6992'}
'11,6959', {}, {'11,6991'}, {}, {'11,6959', '11,6991'}
'11,6960', {}, {'11,7071'}, {}, {'11,6960', '11,7071'}
'11,6961', {}, {'11,7072', '11,7074'}, {}, {'11,6961', '11,7072', '11,7074'}
'11,6962', {}, {'11,7073'}, {}, {'11,6962', '11,7073'}
'11,6963', {}, {'11,6966', '11,7026'}, {}, {'11,6963', '11,6966', '11,7026'}
'11,6964', {}, {'11,6965', '11,7027'}, {}, {'11,6964', '11,6965', '11,7027'}
'11,6965', {}, {'11,6964', '11,7027'}, {}, {'11,6964', '11,6965', '11,7027'}
'11,6966', {}, {'11,6963', '11,7026'}, {}, {'11,6963', '11,6966', '11,7026'}
'11,6968', {}, {'11,7040'}, {}, {'11,6968', '11,7040'}
'11,6969', {}, {'11,7038'}, {}, {'11,6969', '11,7038'}
'11,6970', {}, {'11,7037'}, {}, {'11,6970', '11,7037'}
'11,6971', {}, {'11,7039'}, {}, {'11,6971', '11,7039'}
'11,6972', {}, {'11,6977'}, {}, {'11,6972', '11,6977'}
'11,6973', {}, {'11,6978'}, {}, {'11,6973', '11,6978'}
'11,6975', {}, {'11,6976'}, {}, {'11,6975', '11,6976'}
'11,6976', {}, {'11,6975'}, {}, {'11,6975', '11,6976'}
'11,6977', {}, {'11,6972'}, {}, {'11,6972', '11,6977'}
'11,6978', {}, {'11,6973'}, {}, {'11,6973', '11,6978'}
'11,6979', {}, {'11,7065'}, {}, {'11,6979', '11,7065'}
'11,6980', {}, {'11,7060'}, {}, {'11,6980', '11,7060'}
'11,6981', {}, {'11,7064'}, {}, {'11,6981', '11,7064'}
'11,6982', {}, {'11,7061'}, {}, {'11,6982', '11,7061'}
'11,6983', {}, {'11,7066'}, {}, {'11,6983', '11,7066'}
'11,6984', {}, {'11,7063'}, {}, {'11,6984', '11,7063'}
'11,6985', {}, {'11,7068'}, {}, {'11,6985', '11,7068'}
'11,6986', {}, {'11,7070'}, {}, {'11,6986', '11,7070'}
'11,6987', {}, {'11,7069'}, {}, {'11,6987', '11,7069'}
'11,6988', {}, {'11,7067'}, {}, {'11,6988', '11,7067'}
'11,6989', {}, {'11,7059'}, {}, {'11,6989', '11,7059'}
'11,6990', {}, {'11,7062'}, {}, {'11,6990', '11,7062'}
'11,6991', {}, {'11,6959'}, {}, {'11,6959', '11,6991'}
'11,6992', {}, {'11,6958'}, {}, {'11,6958', '11,6992'}
'11,6993', {}, {'11,6997'}, {}, {'11,6993', '11,6997'}
'11,6994', {}, {'11,6999'}, {}, {'11,6994', '11,6999'}
'11,6995', {}, {'11,6996'}, {}, {'11,6995', '11,6996'}
'11,6996', {}, {'11,6995'}, {}, {'11,6995', '11,6996'}
'11,6997', {}, {'11,6993'}, {}, {'11,6993', '11,6997'}
'11,6999', {}, {'11,6994'}, {}, {'11,6994', '11,6999'}
'11,7003', {}, {'11,7004'}, {}, {'11,7003', '11,7004'}
'11,7004', {}, {'11,7003'}, {}, {'11,7003', '11,7004'}
'11,7006', {}, {'11,7008'}, {}, {'11,7006', '11,7008'}
'11,7008', {}, {'11,7006'}, {}, {'11,7006', '11,7008'}
'11,7011', {}, {'11,7016'}, {}, {'11,7011', '11,7016'}
'11,7012', {}, {'11,7014'}, {}, {'11,7012', '11,7014'}
'11,7013', {}, {'11,7015'}, {}, {'11,7013', '11,7015'}
'11,7014', {}, {'11,7012'}, {}, {'11,7012', '11,7014'}
'11,7015', {}, {'11,7013'}, {}, {'11,7013', '11,7015'}
'11,7016', {}, {'11,7011'}, {}, {'11,7011', '11,7016'}
'11,7017', {}, {'11,7030'}, {}, {'11,7017', '11,7030'}
'11,7018', {}, {'11,7031'}, {}, {'11,7018', '11,7031'}
'11,7019', {}, {'11,7029'}, {}, {'11,7019', '11,7029'}
'11,7020', {}, {'11,7032'}, {}, {'11,7020', '11,7032'}
'11,7021', {}, {'11,7033'}, {}, {'11,7021', '11,7033'}
'11,7022', {}, {'11,7028'}, {}, {'11,7022', '11,7028'}
'11,7023', {}, {'11,7034'}, {}, {'11,7023', '11,7034'}
'11,7024', {}, {'11,7035'}, {}, {'11,7024', '11,7035'}
'11,7025', {}, {'11,7036'}, {}, {'11,7025', '11,7036'}
'11,7026', {}, {'11,6963', '11,6966'}, {}, {'11,6963', '11,6966', '11,7026'}
'11,7027', {}, {'11,6964', '11,6965'}, {}, {'11,6964', '11,6965', '11,7027'}
'11,7028', {}, {'11,7022'}, {}, {'11,7022', '11,7028'}
'11,7029', {}, {'11,7019'}, {}, {'11,7019', '11,7029'}
'11,7030', {}, {'11,7017'}, {}, {'11,7017', '11,7030'}
'11,7031', {}, {'11,7018'}, {}, {'11,7018', '11,7031'}
'11,7032', {}, {'11,7020'}, {}, {'11,7020', '11,7032'}
'11,7033', {}, {'11,7021'}, {}, {'11,7021', '11,7033'}
'11,7034', {}, {'11,7023'}, {}, {'11,7023', '11,7034'}
'11,7035', {}, {'11,7024'}, {}, {'11,7024', '11,7035'}
'11,7036', {}, {'11,7025'}, {}, {'11,7025', '11,7036'}
'11,7037', {}, {'11,6970'}, {}, {'11,6970', '11,7037'}
'11,7038', {}, {'11,6969'}, {}, {'11,6969', '11,7038'}
'11,7039', {}, {'11,6971'}, {}, {'11,6971', '11,7039'}
'11,7040', {}, {'11,6968'}, {}, {'11,6968', '11,7040'}
'11,7041', {}, {'11,7055'}, {}, {'11,7041', '11,7055'}
'11,7042', {}, {'11,7050'}, {}, {'11,7042', '11,7050'}
'11,7043', {}, {'11,7053'}, {}, {'11,7043', '11,7053'}
'11,7044', {}, {'11,7048'}, {}, {'11,7044', '11,7048'}
'11,7046', {}, {'11,7047'}, {}, {'11,7046', '11,7047'}
'11,7047', {}, {'11,7046'}, {}, {'11,7046', '11,7047'}
'11,7048', {}, {'11,7044'}, {}, {'11,7044', '11,7048'}
'11,7049', {}, {'11,7052'}, {}, {'11,7049', '11,7052'}
'11,7050', {}, {'11,7042'}, {}, {'11,7042', '11,7050'}
'11,7051', {}, {'11,7054'}, {}, {'11,7051', '11,7054'}
'11,7052', {}, {'11,7049'}, {}, {'11,7049', '11,7052'}
'11,7053', {}, {'11,7043'}, {}, {'11,7043', '11,7053'}
'11,7054', {}, {'11,7051'}, {}, {'11,7051', '11,7054'}
'11,7055', {}, {'11,7041'}, {}, {'11,7041', '11,7055'}
'11,7059', {}, {'11,6989'}, {}, {'11,6989', '11,7059'}
'11,7060', {}, {'11,6980'}, {}, {'11,6980', '11,7060'}
'11,7061', {}, {'11,6982'}, {}, {'11,6982', '11,7061'}
'11,7062', {}, {'11,6990'}, {}, {'11,6990', '11,7062'}
'11,7063', {}, {'11,6984'}, {}, {'11,6984', '11,7063'}
'11,7064', {}, {'11,6981'}, {}, {'11,6981', '11,7064'}
'11,7065', {}, {'11,6979'}, {}, {'11,6979', '11,7065'}
'11,7066', {}, {'11,6983'}, {}, {'11,6983', '11,7066'}
'11,7067', {}, {'11,6988'}, {}, {'11,6988', '11,7067'}
'11,7068', {}, {'11,6985'}, {}, {'11,6985', '11,7068'}
'11,7069', {}, {'11,6987'}, {}, {'11,6987', '11,7069'}
'11,7070', {}, {'11,6986'}, {}, {'11,6986', '11,7070'}
'11,7071', {}, {'11,6960'}, {}, {'11,6960', '11,7071'}
'11,7072', {}, {'11,6961', '11,7074'}, {}, {'11,6961', '11,7072', '11,7074'}
'11,7073', {}, {'11,6962'}, {}, {'11,6962', '11,7073'}
'11,7074', {}, {'11,6961', '11,7072'}, {}, {'11,6961', '11,7072', '11,7074'}
'11,7121', {'11,8174'}, {}, {}, {'11,7121', '11,8174'}
'11,7123', {'11,5557'}, {}, {}, {'11,5557', '11,7123'}
'11,7128', {'11,6085'}, {}, {}, {'11,6085', '11,7128'}
'11,7147', {'11,4223', '11,4983'}, {}, {}, {'11,4223', '11,4801', '11,4818', '11,4983', '11,7147'}
'11,7149', {'11,4192'}, {}, {}, {'11,4192', '11,7149'}
'11,7162', {}, {'11,7164'}, {}, {'11,7162', '11,7164'}
'11,7164', {}, {'11,7162'}, {}, {'11,7162', '11,7164'}
'11,7200', {'11,5531'}, {}, {}, {'11,5531', '11,7200'}
'11,7226', {'11,5519'}, {}, {}, {'11,5519', '11,7226'}
'11,7428', {'11,6333'}, {}, {}, {'11,6333', '11,7428'}
'11,7538', {'11,6538'}, {}, {}, {'11,6538', '11,7538'}
'11,7673', {}, {'11,8098'}, {}, {'11,7673', '11,8098'}
'11,7917', {}, {'11,7918'}, {}, {'11,7917', '11,7918'}
'11,7918', {}, {'11,7917'}, {}, {'11,7917', '11,7918'}
'11,8096', {}, {'11,8097'}, {}, {'11,8096', '11,8097'}
'11,8097', {}, {'11,8096'}, {}, {'11,8096', '11,8097'}
'11,8098', {}, {'11,7673'}, {}, {'11,7673', '11,8098'}
'11,8174', {'11,7121'}, {}, {}, {'11,7121', '11,8174'}

